SIC-POVMs and the Stark conjectures

The existence of a set of d^2 pairwise equiangular complex lines (equivalently, a SIC-POVM) in d-dimensional Hilbert space is currently known only for a finite set of dimensions d. We prove that, if there exists a set of real units in a certain ray class field (depending on d) satisfying certain congruence conditions and algebraic properties, a SIC-POVM may be constructed when d is an odd prime congruent to 2 modulo 3. We give an explicit analytic formula that we expect to yield such a set of units. Our construction uses values of derivatives of zeta functions at s=0 and is closely connected to the Stark conjectures over real quadratic fields. We verify numerically that our construction yields SIC-POVMs in dimensions 5, 11, 17, and 23, and we give the first exact solution to the SIC-POVM problem in dimension 23.

==> anc/dim11.txt <==
f11[x_]:=1 + (-106 - 44*Sqrt[6])*x + (10614 + 4334*Sqrt[6])*x^2 + (-652115 - 266222*Sqrt[6])*x^3 + (27825305 + 11359634*Sqrt[6])*x^4 + (-877414856 - 358203120*Sqrt[6])*x^5 + (21232702036 + 8668214302*Sqrt[6])*x^6 + (-404105217077 - 164975264036*Sqrt[6])*x^7 + (6148885983306 + 2510272190954*Sqrt[6])*x^8 + (-75622522312964 - 30872765454828*Sqrt[6])*x^9 + (756937617777704 + 309018488445524*Sqrt[6])*x^10 + (-6189687857216636 - 2526929486213638*Sqrt[6])*x^11 + (41399992237530827 + 16901476056189164*Sqrt[6])*x^12 + (-226256732983154420 - 92368924446311502*Sqrt[6])*x^13 + (1007258543741292244 + 411211578537502754*Sqrt[6])*x^14 + (-3634879852543059214 - 1483933485842242424*Sqrt[6])*x^15 + (10563883893311542549 + 4312687540103174716*Sqrt[6])*x^16 + (-24534973105051444408 - 10016360826714109164*Sqrt[6])*x^17 + (45162757813812803926 + 18437618670122548666*Sqrt[6])*x^18 + (-65380387193394562674 - 26691431301568773124*Sqrt[6])*x^19 + (74013773227204686051 + 30215996390786346646*Sqrt[6])*x^20 + (-65380387193394562674 - 26691431301568773124*Sqrt[6])*x^21 + (45162757813812803926 + 18437618670122548666*Sqrt[6])*x^22 + (-24534973105051444408 - 10016360826714109164*Sqrt[6])*x^23 + (10563883893311542549 + 4312687540103174716*Sqrt[6])*x^24 + (-3634879852543059214 - 1483933485842242424*Sqrt[6])*x^25 + (1007258543741292244 + 411211578537502754*Sqrt[6])*x^26 + (-226256732983154420 - 92368924446311502*Sqrt[6])*x^27 + (41399992237530827 + 16901476056189164*Sqrt[6])*x^28 + (-6189687857216636 - 2526929486213638*Sqrt[6])*x^29 + (756937617777704 + 309018488445524*Sqrt[6])*x^30 + (-75622522312964 - 30872765454828*Sqrt[6])*x^31 + (6148885983306 + 2510272190954*Sqrt[6])*x^32 + (-404105217077 - 164975264036*Sqrt[6])*x^33 + (21232702036 + 8668214302*Sqrt[6])*x^34 + (-877414856 - 358203120*Sqrt[6])*x^35 + (27825305 + 11359634*Sqrt[6])*x^36 + (-652115 - 266222*Sqrt[6])*x^37 + (10614 + 4334*Sqrt[6])*x^38 + (-106 - 44*Sqrt[6])*x^39 + x^40;
g11[x_]:=1 + (48 + 22*Sqrt[6])*x + (1968 + 792*Sqrt[6])*x^2 + (25848 + 10560*Sqrt[6])*x^3 + (-419472 - 171072*Sqrt[6])*x^4 + (-18892224 - 7714080*Sqrt[6])*x^5 + (-181457280 - 74074176*Sqrt[6])*x^6 + (2141686656 + 874329984*Sqrt[6])*x^7 + (62948109312 + 25698435840*Sqrt[6])*x^8 + (337583904768 + 137818340352*Sqrt[6])*x^9 + (-5182578339840 - 2115780175872*Sqrt[6])*x^10 + (-83855167709184 - 34233724293120*Sqrt[6])*x^11 + (-202894373007360 - 82831288725504*Sqrt[6])*x^12 + (4929898807885824 + 2012622741651456*Sqrt[6])*x^13 + (47257471319703552 + 19292782106492928*Sqrt[6])*x^14 + (45726669189808128 + 18667833415925760*Sqrt[6])*x^15 + (-1783877902738587648 - 728265100678004736*Sqrt[6])*x^16 + (-11823467430652674048 - 4826910371186737152*Sqrt[6])*x^17 + (-11846897461773729792 - 4836475651119906816*Sqrt[6])*x^18 + (215144426763866603520 + 87832344582220677120*Sqrt[6])*x^19 + (1246186807345680482304 + 508753633031010385920*Sqrt[6])*x^20 + (2581733121166399242240 + 1053988134986648125440*Sqrt[6])*x^21 + (-1705953234495417090048 - 696452493761266581504*Sqrt[6])*x^22 + (-20430951720167820754944 - 8340901121410681798656*Sqrt[6])*x^23 + (-36990492191187353468928 - 15101305127659106205696*Sqrt[6])*x^24 + (11378258547838336106496 + 4645154324551638712320*Sqrt[6])*x^25 + (141110053241093691015168 + 57607938685474179121152*Sqrt[6])*x^26 + (176647187543593731489792 + 72115911655288574312448*Sqrt[6])*x^27 + (-87240866614561273282560 - 35615938008057888374784*Sqrt[6])*x^28 + (-432674246759512453152768 - 176638497983425664778240*Sqrt[6])*x^29 + (-320891590687286529884160 - 131003531767385400803328*Sqrt[6])*x^30 + (250827667052164634640384 + 102400180515863764402176*Sqrt[6])*x^31 + (561251665653590887759872 + 229129835312502055895040*Sqrt[6])*x^32 + (229145920243025924063232 + 93547367547192735694848*Sqrt[6])*x^33 + (-232976352318813288529920 - 95105202312642312536064*Sqrt[6])*x^34 + (-291072902759918371602432 - 118850996988085209661440*Sqrt[6])*x^35 + (-77553769847218715492352 - 31628519937691669757952*Sqrt[6])*x^36 + (57346659887026815369216 + 23428533287179014635520*Sqrt[6])*x^37 + (52394719896782160003072 + 21085679958461113171968*Sqrt[6])*x^38 + (15335039969789900488704 + 7028559986153704390656*Sqrt[6])*x^39 + 3833759992447475122176*x^40;
h11[x_]:=(23198246781848316982491081432858176662151539585187337 + 9470665394139314378674510818765474296623513342178831*Sqrt[6])/2604922167274891174351887663700433356162936982 + ((1043319561391036670004814874769955685376781436957356645 + 425933403805890000446988639720593896150170210834262002*Sqrt[6])*x)/1302461083637445587175943831850216678081468491 + ((32902024447437476309149863487221371759613535089931434108 + 13432195183493255629658513538752469478503112082253340766*Sqrt[6])*x^2)/1302461083637445587175943831850216678081468491 + ((209294410545817846267623651510040322250093037253895978900 + 85444086399111330169842960241858860120655528944634455744*Sqrt[6])*x^3)/1302461083637445587175943831850216678081468491 + ((-12171131958205290892120065223747149363956877040209165616992 - 4968843819310167403678458033851611596658967906197350367536*Sqrt[6])*x^4)/1302461083637445587175943831850216678081468491 + ((-293190490277686828356193661695422588030235883525137695066480 - 119694516431027466293830340766174459393270051435361863943344*Sqrt[6])*x^5)/1302461083637445587175943831850216678081468491 + ((-737647774030566918225981361441699765003449364387716159042240 - 301143442676844935471714823885662998057648503989606998821120*Sqrt[6])*x^6)/1302461083637445587175943831850216678081468491 + ((58131196391623211037288041213931364329313843379916681638661504 + 23731961549213524744801407475075515524035468513390170476966592*Sqrt[6])*x^7)/1302461083637445587175943831850216678081468491 + ((769379504072705729150278569309460286079015804967415672513717760 + 314097867256585413163065283251384535616084047938707717571002880*Sqrt[6])*x^8)/1302461083637445587175943831850216678081468491 + ((-1247038984938198207958281511967266719674798926455495448311088128 - 509101533744586622557364731434359478628294642726595104822308096*Sqrt[6])*x^9)/1302461083637445587175943831850216678081468491 + ((-104852701904050174213529127214011992305390575061264881789161399808 - 42805936302846686645051679230539432259347478867239989404174307840*Sqrt[6])*x^10)/1302461083637445587175943831850216678081468491 + ((-703636479828205728843289184718863763832208562278393911836101661696 - 287258389997843742605727999323207467738593513423888904878172790784*Sqrt[6])*x^11)/1302461083637445587175943831850216678081468491 + ((3564959332745405547800634332884689368310567910575276720290947774464 + 1455388553166317087118407098276721383256436672695609587420582268928*Sqrt[6])*x^12)/1302461083637445587175943831850216678081468491 + ((71808387277023083429976511968994322208303281281465929539348981059584 + 29315651346812450869042604780235504251623581184234431282514783911936*Sqrt[6])*x^13)/1302461083637445587175943831850216678081468491 + ((248260482733320973851773569896821752637292524924248894838142710636544 + 101351917665609896482264978547707081928396306808572263044707964616704*Sqrt[6])*x^14)/1302461083637445587175943831850216678081468491 + ((-1848421628015813019987637130719274164995833861642689797089001450651648 - 754614969693887696737466586995995972204737947593232392230471320616960*Sqrt[6])*x^15)/1302461083637445587175943831850216678081468491 + ((-19453842416903530051128188812634899473610500221464512118877495664377856 - 7941997909654221027952975251114465049272324365922876776451233500004352*Sqrt[6])*x^16)/1302461083637445587175943831850216678081468491 + ((-44880052870650860373178510049136717305596951214857334483294762857857024 - 18322204860371157357661573253451336279136988862577244427703074415312896*Sqrt[6])*x^17)/1302461083637445587175943831850216678081468491 + ((251159525185039612187145916378668668144357880771289418763792779498225664 + 102535446790508438839906808636199382066296547904230210003434633073655808*Sqrt[6])*x^18)/1302461083637445587175943831850216678081468491 + ((2017159225159474166022332748116844853911432978433054937281265603271720960 + 823501805264765226490853129677226485842319073789797119113554680406867968*Sqrt[6])*x^19)/1302461083637445587175943831850216678081468491 + ((5129640487337944987070678280857628312463598168995561407512167881646276608 + 2094166959649930926913471141027486937298655402557695519189029424582885376*Sqrt[6])*x^20)/1302461083637445587175943831850216678081468491 + ((-442083460735043831522331461965085563281144096798115157362102761572794368 - 180479817087410287349525759470497019152677665959175587637717332519813120*Sqrt[6])*x^21)/1302461083637445587175943831850216678081468491 + ((-34020172703443384604842355296117423205293120249415901300652913993006972928 - 13888677347466216766784554074400532584883944012930122907376051880147812352*Sqrt[6])*x^22)/1302461083637445587175943831850216678081468491 + ((-73063625368646556556004442338123728941638069321457249369790782883126837248 - 29828100151841909796657382947873908990876380862794331469221262859796742144*Sqrt[6])*x^23)/1302461083637445587175943831850216678081468491 + ((1156793676985907842944991900247059333745989559640940847650802339369975808 + 472259041048802062672939406356934905183315992206088487305420179616301056*Sqrt[6])*x^24)/1302461083637445587175943831850216678081468491 + ((247631511302628826848177452512630288792826093995246839871739339589430542336 + 101095141154279435190307973203574937052833996619086650467857073944385290240*Sqrt[6])*x^25)/1302461083637445587175943831850216678081468491 + ((357379387477744584568604267225064287342620895682345365421665633336209440768 + 145899523984819729541499193577618812470602085566965279827718341991096909824*Sqrt[6])*x^26)/1302461083637445587175943831850216678081468491 + ((-103636186179021833720688918945007382350851494561674774244506787298284666880 - 42309295837803997393225040808246162407230470802135694401625127922496962560*Sqrt[6])*x^27)/1302461083637445587175943831850216678081468491 + ((-796128216826506832778360866059538624717825893070617137013097133620259192832 - 325017983509417379238336157196266021770420477938657755562984165991235190784*Sqrt[6])*x^28)/1302461083637445587175943831850216678081468491 + ((-667725911194670174631430156873623615893179549809653659094091255484180856832 - 272597961743670360981228864282988249066966146930193794115072658735659745280*Sqrt[6])*x^29)/1302461083637445587175943831850216678081468491 + ((403196371709419838037804695584071484379384345447618662528717101137588649984 + 164604229471216371439955867424168791768234850356697312808224170615205003264*Sqrt[6])*x^30)/1302461083637445587175943831850216678081468491 + ((1065312625423062808750101432887638990092341421787209523249208680797758816256 + 434912058141071579517137495474068922679081287115737766524157668602756988928*Sqrt[6])*x^31)/1302461083637445587175943831850216678081468491 + ((487455172057623486726757215089531821218772155835373259460581077861196103680 + 199002740661322089953090597624631394195344680957824460528896184975710224384*Sqrt[6])*x^32)/1302461083637445587175943831850216678081468491 + ((-411400728848820877923270781744110268858974631347417912842279649950048452608 - 167953644234730670640390043079704514688153300433113869430365630044739469312*Sqrt[6])*x^33)/1302461083637445587175943831850216678081468491 + ((-560365340759445425225865114398330728731555122924472506879812281555939753984 - 228768192377403190315443495316365877040546700865449110517131495298576678912*Sqrt[6])*x^34)/1302461083637445587175943831850216678081468491 + ((-161922569535716113252841632572302673902846854745405076686635026629957517312 - 66104612434246600799290572707759368785215332868159611402512488873060204544*Sqrt[6])*x^35)/1302461083637445587175943831850216678081468491 + ((104583466546629665039880338919163199053271866759522723525989675146397351936 + 42696022126726858688029741820424353646550009062426517862865865378589835264*Sqrt[6])*x^36)/1302461083637445587175943831850216678081468491 + ((99898576390603706082506180310218155340573830136074849563773063766189539328 + 40783422615987385106884644401623101817976581527936034423060821226637230080*Sqrt[6])*x^37)/1302461083637445587175943831850216678081468491 + ((31784867564238048804416659466519733260885785453349341501214132486239420416 + 12976115810648511352004615880457011799250365586823436541873764071616020480*Sqrt[6])*x^38)/1302461083637445587175943831850216678081468491 + ((3781801610248554635286679521243771414695326770005182876416789576998191104 + 1543925305440319438717234180678717913309309964976048515754575639487709184*Sqrt[6])*x^39)/1302461083637445587175943831850216678081468491;
v11:={0.31885501173446151953, -0.00727092982813886277 - 0.27361988848296183641 I, -0.02661472547965484998 - 0.37021984761997660380 I, 0.26103622782810404567 - 0.17519492308655237763 I, -0.17130782441847984905 - 0.00498132225998709619 I, 0.115894663935244395576 + 0.023682353557509036148 I, -0.20515008071739008667 - 0.15408741485673275946 I, -0.12010487681658182011 + 0.12297653825975158437 I, 0.24462906391022207471 - 0.16496679971724189093 I, 0.56644313698737356128 + 0.07879109944268139950 I, 0.16629395529532658791 - 0.07929717656822654842 I};

==> anc/dim17.txt <==
f17[x_]:=1 + (-402 - 153*Sqrt[7])*x + (156523 + 59160*Sqrt[7])*x^2 + (-38937492 - 14716985*Sqrt[7])*x^3 + (6985137708 + 2640133898*Sqrt[7])*x^4 + (-963660725190 - 364229518158*Sqrt[7])*x^5 + (106468408477282 + 40241275902234*Sqrt[7])*x^6 + (-9686238073120918 - 3661053868749072*Sqrt[7])*x^7 + (740486455871697378 + 279877573064016500*Sqrt[7])*x^8 + (-48301434804892102038 - 18256226351620589455*Sqrt[7])*x^9 + (2720643488555048038210 + 1028306582397694258910*Sqrt[7])*x^10 + (-133594389103798570421010 - 50493932874606874750191*Sqrt[7])*x^11 + (5763204971331653288953090 + 2178286729833526845332136*Sqrt[7])*x^12 + (-219813508085396966525121570 - 83081696743806572632390171*Sqrt[7])*x^13 + (7451501081327998017036674236 + 2816402679331823604220940720*Sqrt[7])*x^14 + (-225496166344245216180237179242 - 85229539677903684079195185702*Sqrt[7])*x^15 + (6114184918820077361010237951904 + 2310944680722795295050988531784*Sqrt[7])*x^16 + (-148998901094985552882854522276320 - 56316291131320184153098448671619*Sqrt[7])*x^17 + (3271875532999181592858432782389855 + 1236652711581820119136638955901718*Sqrt[7])*x^18 + (-64881083234228917394893741891335914 - 24522744432893140821447735678252105*Sqrt[7])*x^19 + (1163923426300118967402436236409331241 + 439921704444618591266335780701504652*Sqrt[7])*x^20 + (-18916984965860748867038587023067426540 - 7149948253545032255409177085894983320*Sqrt[7])*x^21 + (278876339253690097260119702187713124247 + 105405348600763446263286282603736843648*Sqrt[7])*x^22 + (-3732524893068196908718837394836450612854 - 1410761804202343252936323771938341887954*Sqrt[7])*x^23 + (45386113271732080748163793616176861848769 + 17154338384687309676715230376248804468640*Sqrt[7])*x^24 + (-501624171259966755988785803057516762986020 - 189596115538963681129330288942507450972113*Sqrt[7])*x^25 + (5040699202038662871483198852938350651267536 + 1905205217496575414702056920916424850847410*Sqrt[7])*x^26 + (-46057890812418701509777801887196272645284122 - 17408246428832362995035052218600632436506251*Sqrt[7])*x^27 + (382640156108267676421305677885451148366847508 + 144624384955629830923322389853435750720608406*Sqrt[7])*x^28 + (-2889721813531297130111335431806120707412042836 - 1092212182394625108549141392151900696625385301*Sqrt[7])*x^29 + (19830997083139696246430074989773109385914731913 + 7495412361776417593138566079182187666019297426*Sqrt[7])*x^30 + (-123606971533072767140438530954041565384612251174 - 46719043855764400114521506158533142239116800939*Sqrt[7])*x^31 + (699335372851242237259346981018994781925443116535 + 264323925656431205985517097210252546384502262948*Sqrt[7])*x^32 + (-3588874299353042198994074986836969135309392601306 - 1356466983251332194294026039710098932975660944599*Sqrt[7])*x^33 + (16691831934412602745656878783810745973702348429743 + 6308919460648849287205903395516173771606431516304*Sqrt[7])*x^34 + (-70295475226524128758079989845226508066343982927286 - 26569192248926380269899404269253990922606414031112*Sqrt[7])*x^35 + (267793760657768286853425669636264621953252217926053 + 101216527622172517772886948726370027449832169115544*Sqrt[7])*x^36 + (-921868923876230371025209388147872725345182432592540 - 348433701996462823433745562055566943040946683931494*Sqrt[7])*x^37 + (2864576241006373245347709188826990921214761574595451 + 1082708049326726949168218092693216099173311851569474*Sqrt[7])*x^38 + (-8025828000059108742298303696630358189917651506068308 - 3033477850505041143173645398257692850772957111376131*Sqrt[7])*x^39 + (20252150701216068794382953468584464184656251861857679 + 7654593467088583097103449430467928846295308142274264*Sqrt[7])*x^40 + (-45975401166555042273189934792882737194020615302740756 - 17377068273304787251121307726171876419775321704497088*Sqrt[7])*x^41 + (93797765354683716851905933115056169410135214293301112 + 35452222951726182414753418954394843573817007523555888*Sqrt[7])*x^42 + (-171807076694077701112407618830554773917171313799080282 - 64936971201932963455720782909211520862989399609917351*Sqrt[7])*x^43 + (282280676078100490912782830732952021557910340659174371 + 106692066974547626825331227418008787604886366014567660*Sqrt[7])*x^44 + (-415695111026545832029351170336632569121894374978313762 - 157117983571660597654725852393154777807385915414169251*Sqrt[7])*x^45 + (548336388698357331248084621989916692248702763959137826 + 207251674186157409119375936827093956464408718047341308*Sqrt[7])*x^46 + (-647580705244506787791518114046195951513669121670073092 - 244762499988683718499571902300556634864302920485575237*Sqrt[7])*x^47 + (684526479456701168874485966301988299769250779810420669 + 258726690068713664972429159089226132417101858215830552*Sqrt[7])*x^48 + (-647580705244506787791518114046195951513669121670073092 - 244762499988683718499571902300556634864302920485575237*Sqrt[7])*x^49 + (548336388698357331248084621989916692248702763959137826 + 207251674186157409119375936827093956464408718047341308*Sqrt[7])*x^50 + (-415695111026545832029351170336632569121894374978313762 - 157117983571660597654725852393154777807385915414169251*Sqrt[7])*x^51 + (282280676078100490912782830732952021557910340659174371 + 106692066974547626825331227418008787604886366014567660*Sqrt[7])*x^52 + (-171807076694077701112407618830554773917171313799080282 - 64936971201932963455720782909211520862989399609917351*Sqrt[7])*x^53 + (93797765354683716851905933115056169410135214293301112 + 35452222951726182414753418954394843573817007523555888*Sqrt[7])*x^54 + (-45975401166555042273189934792882737194020615302740756 - 17377068273304787251121307726171876419775321704497088*Sqrt[7])*x^55 + (20252150701216068794382953468584464184656251861857679 + 7654593467088583097103449430467928846295308142274264*Sqrt[7])*x^56 + (-8025828000059108742298303696630358189917651506068308 - 3033477850505041143173645398257692850772957111376131*Sqrt[7])*x^57 + (2864576241006373245347709188826990921214761574595451 + 1082708049326726949168218092693216099173311851569474*Sqrt[7])*x^58 + (-921868923876230371025209388147872725345182432592540 - 348433701996462823433745562055566943040946683931494*Sqrt[7])*x^59 + (267793760657768286853425669636264621953252217926053 + 101216527622172517772886948726370027449832169115544*Sqrt[7])*x^60 + (-70295475226524128758079989845226508066343982927286 - 26569192248926380269899404269253990922606414031112*Sqrt[7])*x^61 + (16691831934412602745656878783810745973702348429743 + 6308919460648849287205903395516173771606431516304*Sqrt[7])*x^62 + (-3588874299353042198994074986836969135309392601306 - 1356466983251332194294026039710098932975660944599*Sqrt[7])*x^63 + (699335372851242237259346981018994781925443116535 + 264323925656431205985517097210252546384502262948*Sqrt[7])*x^64 + (-123606971533072767140438530954041565384612251174 - 46719043855764400114521506158533142239116800939*Sqrt[7])*x^65 + (19830997083139696246430074989773109385914731913 + 7495412361776417593138566079182187666019297426*Sqrt[7])*x^66 + (-2889721813531297130111335431806120707412042836 - 1092212182394625108549141392151900696625385301*Sqrt[7])*x^67 + (382640156108267676421305677885451148366847508 + 144624384955629830923322389853435750720608406*Sqrt[7])*x^68 + (-46057890812418701509777801887196272645284122 - 17408246428832362995035052218600632436506251*Sqrt[7])*x^69 + (5040699202038662871483198852938350651267536 + 1905205217496575414702056920916424850847410*Sqrt[7])*x^70 + (-501624171259966755988785803057516762986020 - 189596115538963681129330288942507450972113*Sqrt[7])*x^71 + (45386113271732080748163793616176861848769 + 17154338384687309676715230376248804468640*Sqrt[7])*x^72 + (-3732524893068196908718837394836450612854 - 1410761804202343252936323771938341887954*Sqrt[7])*x^73 + (278876339253690097260119702187713124247 + 105405348600763446263286282603736843648*Sqrt[7])*x^74 + (-18916984965860748867038587023067426540 - 7149948253545032255409177085894983320*Sqrt[7])*x^75 + (1163923426300118967402436236409331241 + 439921704444618591266335780701504652*Sqrt[7])*x^76 + (-64881083234228917394893741891335914 - 24522744432893140821447735678252105*Sqrt[7])*x^77 + (3271875532999181592858432782389855 + 1236652711581820119136638955901718*Sqrt[7])*x^78 + (-148998901094985552882854522276320 - 56316291131320184153098448671619*Sqrt[7])*x^79 + (6114184918820077361010237951904 + 2310944680722795295050988531784*Sqrt[7])*x^80 + (-225496166344245216180237179242 - 85229539677903684079195185702*Sqrt[7])*x^81 + (7451501081327998017036674236 + 2816402679331823604220940720*Sqrt[7])*x^82 + (-219813508085396966525121570 - 83081696743806572632390171*Sqrt[7])*x^83 + (5763204971331653288953090 + 2178286729833526845332136*Sqrt[7])*x^84 + (-133594389103798570421010 - 50493932874606874750191*Sqrt[7])*x^85 + (2720643488555048038210 + 1028306582397694258910*Sqrt[7])*x^86 + (-48301434804892102038 - 18256226351620589455*Sqrt[7])*x^87 + (740486455871697378 + 279877573064016500*Sqrt[7])*x^88 + (-9686238073120918 - 3661053868749072*Sqrt[7])*x^89 + (106468408477282 + 40241275902234*Sqrt[7])*x^90 + (-963660725190 - 364229518158*Sqrt[7])*x^91 + (6985137708 + 2640133898*Sqrt[7])*x^92 + (-38937492 - 14716985*Sqrt[7])*x^93 + (156523 + 59160*Sqrt[7])*x^94 + (-402 - 153*Sqrt[7])*x^95 + x^96;
g17[x_]:=1 + (-147 - 51*Sqrt[7])*x + (16290 + 6120*Sqrt[7])*x^2 + (-867726 - 327726*Sqrt[7])*x^3 + (6138180 + 2318868*Sqrt[7])*x^4 + (1933654032 + 730856520*Sqrt[7])*x^5 + (-105646540032 - 39930642576*Sqrt[7])*x^6 + (1044522152496 + 394792201152*Sqrt[7])*x^7 + (111575887519392 + 42171722105472*Sqrt[7])*x^8 + (-4706595251722800 - 1778925797263152*Sqrt[7])*x^9 + (15915329392849632 + 6015429099180000*Sqrt[7])*x^10 + (3775244464681996320 + 1426908284548648992*Sqrt[7])*x^11 + (-96778787313892938624 - 36578943345646015488*Sqrt[7])*x^12 + (-608895972248645110464 - 230141045267136141120*Sqrt[7])*x^13 + (69862544886876019635456 + 26405559961242909573888*Sqrt[7])*x^14 + (-864158588559859661231616 - 326621245521380393099520*Sqrt[7])*x^15 + (-20050767325677048235690752 - 7578477705680338600896768*Sqrt[7])*x^16 + (664321833472045562747253504 + 251090051696785836165968640*Sqrt[7])*x^17 + (-1148343523852049668817726976 - 434033054826299394308379648*Sqrt[7])*x^18 + (-218285919342218726567838346752 - 82504322469516388622107875840*Sqrt[7])*x^19 + (2896973834413426551908970670080 + 1094953188645591133504513231872*Sqrt[7])*x^20 + (31180861722796923741932049186816 + 11785257969030523886385603686400*Sqrt[7])*x^21 + (-1065574233727907380601795622254592 - 402749203703179632465698881007616*Sqrt[7])*x^22 + (2674188580961980560703169459294208 + 1010748277730588156557555194077184*Sqrt[7])*x^23 + (204271011463996990438456228469563392 + 77207185199051436005195789922398208*Sqrt[7])*x^24 + (-2192598691360171121454177806356525056 - 828724408900668337364806921523343360*Sqrt[7])*x^25 + (-19295549550075611971042777090410356736 - 7293032217117760209275665573883043840*Sqrt[7])*x^26 + (490178423561649137181368684711493230592 + 185270029541972486838623725041199472640*Sqrt[7])*x^27 + (-454043180561776619045435556516475158528 - 171612191464465303366590273348075798528*Sqrt[7])*x^28 + (-62370718968387140547946960135233602469888 - 23573915926093058032594291804523085348864*Sqrt[7])*x^29 + (418652485421042741829505890171412119552000 + 158235766026167604632896512740438914203648*Sqrt[7])*x^30 + (4590085045382958316203898647048512498073600 + 1734889075245704680812458173590765433159680*Sqrt[7])*x^31 + (-65299540480733495970373799563086309146099712 - 24680906405545136154906292188508338483953664*Sqrt[7])*x^32 + (-108169789275162115423719926768808963180134400 - 40884337398905808169097705408510277251432448*Sqrt[7])*x^33 + (5888277082323519987073838331623290382909177856 + 2225559544352719317960042201585972457657466880*Sqrt[7])*x^34 + (-16220440235305280494735947507613592288759906304 - 6130750145514826023881004129805134061905641472*Sqrt[7])*x^35 + (-339607305667034510447318264919645271652699209728 - 128359496316524245987132319477190288936999321600*Sqrt[7])*x^36 + (2228085141002432778197149205513419405869275676672 + 842137026138674244578528130283846659688427421696*Sqrt[7])*x^37 + (11587443058134072742310209803216973960394643603456 + 4379641808992073137323610672632764815220246839296*Sqrt[7])*x^38 + (-149636264792742205456901456443419064091470047215616 - 56557191965457989725149602605504147568046235975680*Sqrt[7])*x^39 + (-95418623209725953917580879464164928608182215901184 - 36064849636730087963733627666041916463697897717760*Sqrt[7])*x^40 + (6483396694710212213702411535370337421079762880692224 + 2450493615025911021494133685525967034993689864699904*Sqrt[7])*x^41 + (-12961204300072586932093932769900641765223651954655232 - 4898874752841865158586114180662256194671950946107392*Sqrt[7])*x^42 + (-188698862097666962464984094487258788602474407974141952 - 71321465970185535273284377802355033379457332823457792*Sqrt[7])*x^43 + (817428706462347997819874517349902880065667019512479744 + 308959010260655655744790451936052516001245045071020032*Sqrt[7])*x^44 + (3475954407798808542555121900815955256813843900163686400 + 1313787275947777181922804361345581365356560170178576384*Sqrt[7])*x^45 + (-27077743460822069053296582510628483538713667469871939584 - 10234425037448661967868244596424996333023229222674497536*Sqrt[7])*x^46 + (-27163726181868572459828245042228546332640240721731780608 - 10266923451296903018514318338585358461413806903146840064*Sqrt[7])*x^47 + (589697420278659475991691771594239310108762349991117193216 + 222884674690524314074381415775286757033432493785025085440*Sqrt[7])*x^48 + (-488947071273634304276908410760113833987524332991172050944 - 184804622123344254333257730094536452305448524256643121152*Sqrt[7])*x^49 + (-8773188881306350373268092733443628666543228260238508425216 - 3315953712133366477589311249241698811899526268146537201664*Sqrt[7])*x^50 + (20271766106282651420181470925558651057738337625754619084800 + 7662007393327436524973795035367430522759458912481457471488*Sqrt[7])*x^51 + (85810395889591443419139147333323404737773461040342073606144 + 32433281061122588117465122482439048919746699851375398879232*Sqrt[7])*x^52 + (-356559331456164366931035065452100614662000362126883459956736 - 134766759810351541515269415195240395712754433468555493113856*Sqrt[7])*x^53 + (-440839383963832042993851630410801085462542260379771593555968 - 166621625441602154351626438802261126038570002096016544759808*Sqrt[7])*x^54 + (3969265331904180352199681228661597107784249905369805559431168 + 1500241279406958926408291212764985474994781928764650897276928*Sqrt[7])*x^55 + (-1051509465987378591935734044986505518024022570255367991721984 - 397433221176133490913356694645244813393436168023795575029760*Sqrt[7])*x^56 + (-29681743297606486471194230108222266696826709207617044047986688 - 11218644463474998009996510535465006562478404360349356906250240*Sqrt[7])*x^57 + (41372585679439483908594209018771685809691888763376445941612544 + 15637367543358445719420002900309034966232682556033890940616704*Sqrt[7])*x^58 + (143195489533387802678518199853227224729602261957217981934075904 + 54122807738785234062032560820061614320636064333234904835817472*Sqrt[7])*x^59 + (-392868388557217141995384215677913402506506922459111612773040128 - 148490293443012893307469026428343343336288995780605752482201600*Sqrt[7])*x^60 + (-337757657125480828722705826902613088642072462898146417754243072 - 127660394880263622945526694688648371647468959534803966855479296*Sqrt[7])*x^61 + (2207004962482069063321548636049794623718644655742327497418604544 + 834169467573284541720351266821294032606237366172839922756485120*Sqrt[7])*x^62 + (-729782693799616505879238227923004524778133621446323104173260800 - 275831931273226290979779701065568489837080234289462174376001536*Sqrt[7])*x^63 + (-7929945576803350540685659500548174527053877245791999149329088512 - 2997237700928330821380081516600635140423980483286034356333707264*Sqrt[7])*x^64 + (10033519960886328069467850252075929372630750934122472600816844800 + 3792314084443963170121530478060549941441940155886748924368650240*Sqrt[7])*x^65 + (16472471533113482105012598352752507817549035564090238905090048000 + 6226009022172734550633965852346239034345002343113128933695946752*Sqrt[7])*x^66 + (-44173147688636376930520273309773486335015901057201725618798985216 - 16695880487294211965647521202722780343514981600930183059548930048*Sqrt[7])*x^67 + (-5788249718245304514289705278686240765402326553721080606808342528 - 2187752754402394500959835704227036573306901606138450128328982528*Sqrt[7])*x^68 + (112480385971401939860164174891581276878824592135447058520165318656 + 42513589807555409349672051045958969535044956884939408758297067520*Sqrt[7])*x^69 + (-79698888443010625667047259632281350101533944864342731281571774464 - 30123348369783701418368883084931449761394255216879589142990684160*Sqrt[7])*x^70 + (-163014699575725257777955432119525174409202679146685330647880302592 - 61613765017896494316599728866436522535773325119402091690349035520*Sqrt[7])*x^71 + (273367487879493090370364904499299195481250029764419217405448814592 + 103323198494228917338618774383260928870189556949936431550596907008*Sqrt[7])*x^72 + (64417617392588683362833833546773296274912859645794760124629254144 + 24347570810299811690734166431369684421474633688776300048796352512*Sqrt[7])*x^73 + (-462028582444201141788462218909357709365657747310376053577359556608 - 174630389678722778476048625575066580442189733803052019364327849984*Sqrt[7])*x^74 + (243358069229854509453490184639910604062353541880626527782790234112 + 91980704389004992784345713856350253573428850096919839721180364800*Sqrt[7])*x^75 + (406981544447270614078137022925827997987388946177255295282137006080 + 153824564971494034517276372904467610416201330208012026733523894272*Sqrt[7])*x^76 + (-551986390603204706151997074061406240477999947154336866874463092736 - 208631245232605740946047516920773198742510313999675070941883269120*Sqrt[7])*x^77 + (-52269335459875901277077888498281470176919868448452730631198081024 - 19755951831634530766074966023638370558269113210485454076328804352*Sqrt[7])*x^78 + (544284772652917468327554750968142599490658818570311797000454012928 + 205720307262707433305388917093112128468869383798733807087496724480*Sqrt[7])*x^79 + (-295699888426103236459238049917983340910241598541669496585665380352 - 111764052497862064306533869011427575135203167671073085050132103168*Sqrt[7])*x^80 + (-229396146952578341029404060067855272321856538118332965036373311488 - 86703593793266684901645805537821592416023978107917582946648719360*Sqrt[7])*x^81 + (333817864983626430227045030041964355829759113069843010314980818944 + 126171293419560316064744789765755404093855578074886681433905037312*Sqrt[7])*x^82 + (-52369783667076217240873440763831022835612406551377078056227176448 - 19793917685224979286306537894869853573802439944511987138785443840*Sqrt[7])*x^83 + (-149827095187576946449662911564793052133046807455943630884620468224 - 56629319075197197080324609619702864415114336971245021897517170688*Sqrt[7])*x^84 + (105202913720861495321011029599245428006368950765981202745403637760 + 39762963842819321288195039288605720062539798914348478941422944256*Sqrt[7])*x^85 + (7983086322260077868851096039661266712999208508414824150328147968 + 3017323021021738285321117360671795236340292874761790627512320000*Sqrt[7])*x^86 + (-42494678841885473232371383692879675243701445936777909910477209600 - 16061478923765963578311577553897074123741053990670748687284568064*Sqrt[7])*x^87 + (18133037271090734920081775291115405082531370234865035965882171392 + 6853643970268208290168623961618077926547760953610496759637737472*Sqrt[7])*x^88 + (3055556821191896248618066159575040440358876216615711492358012928 + 1154891737145781948483204529342068036691126462754061314200436736*Sqrt[7])*x^89 + (-5562890260064692648771183904883747226650233856941240271784378368 - 2102575082883665912230533445987912344950327335565595495968538624*Sqrt[7])*x^90 + (1832721575154378903232692220229921118496652044922808285605658624 + 692707428722827408030384510018860368988163827438582525214064640*Sqrt[7])*x^91 + (104720050834440014723589003010790996452879443370807245070663680 + 39560908093010672228911401137409931993310011940082737026695168*Sqrt[7])*x^92 + (-266468170523929785683824495547173479335125855190103186229690368 - 100640694934951140040769858950513152410534495933084587542970368*Sqrt[7])*x^93 + (90044319244815404584178667671986557520053108076561099086888960 + 33828805020151643711183145865718706692616637288431794132090880*Sqrt[7])*x^94 + (-14625983346947916545717418947825440834748957886469040404168704 - 5074320753022746556677471879857806003892495593264769119813632*Sqrt[7])*x^95 + 1790936736360969372944990075243931530785586679975800865816576*x^96;
h[x_]:=(74223292365593694902766215827670393425773297894966978166188879050163121613420387030008106518548213334414207464377824141310931982940165581261440992896084842481715288094540685710144299325031823613981317893911283349521956963559347324416498645120184403436192080519144112525352451460172060902528930223350958524359256965002448567292666249601512247430630195019059219689501329536390361115838557706315039830863459501941477640481432723183180922869386304063745036847643857348357 + 28053767583965469802390734919425908840455994412978658258458060111296846031098418617973716929580085978153622580227719036173155413873198462645473194860911972631267019000236989952246926135350170775644018622779336999897758095364782475856879396674589720924641494938217979346934942563431904543873994087678212411287854087800021074965309754115877061137523041239713407710940934776514789334035466262165106285754328019186241905172704986363746618606589358396233737550603639407281*Sqrt[7])/54963303702149530071301328072880445388049844659348314195893195369012470725702824980692036352222275666267650162019616498969290432463304385603951237571075361403272242490768693174955139383005612296364612390924059869083526940426099900204833977220080053385181360950944964487923774206982843059826033853609575994385112889025923344965041380089015673305259878776330560834264737704095132004300076304910733007877631635322641131105278444649481364382243786007140638 + ((-3275864568181380013243134852156585411887324675798882189050836415542771650900575865914420251949891176220603426997096797201881230889240279136989535526342925530073686609259841936625461850357255675534531805577520303397365430392209486021270163784297291812010603743715391275406507379849164590282264293464013828778097036568331747771938137625820338341253937109025166901623811167394342939506674636438232531581443229887378969267554825421833257586971395392507276807142886259165024 - 1238160425162267351564349931961535851717850073203618731793464136664078534231334050546137967715832461611485713240244235208731842630316153489101972126945897189363210376032748324985428747970517401081500503721697602822612627162591538448888089750254332803899974319578921251370634690143099333704389806721319696516412754609533068280686916650431408097293484738631149693704745643739392224472860688165857148237465319449478028037850202725912600722801997955441163887910858534331297*Sqrt[7])*x)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((345717047591448676462123245514302162904143047305307022163090694620738612029468144132527910525675211013397932158991336706816427086409790319862886503156900835900025778230094773321919094322948465050622865708969874806122639838303957456866526813112104183040128613469410626889396527367044293097768173788809500740914497169639322422797805261483036259325143117294336363692604041779325995574402674156061410130275511510863260218325961756188909267492498445506855716023441596879328069 + 130668761703207766220284965115629790243286162127361132243978452848121102042796594363768828962682841013331712441705277721608649073169338351917074541991085301854441655633292503719821772263192107007393562220168975479865189837857835080642159968521286343424030343655810167499629617879313391784102115112019739816294428402518787453294491201827599087173956197341829113163531657115139438992635587293041943271686687969370381158475964803575845771610690080847341988477815854898973757*Sqrt[7])*x^2)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-15537687116195286001542908624838415190902737683537221209367261350631484189865855046263840504217937819127425352387094674229482900316688308026221132697702953751872062227277048948700537384642887711236444524423979876522634607324435191109579921014037692399052638439147655155522387520909039030720382584156725411840439551512482589656961928739621745496974667153625436057849781155374045336237235161557128006399599837791519671190733102976730984515706396532374181598088156609341132344 - 5872693722655010460149182862598540988283834674677034961399817112368652769234079875737314750057011615453731415708492772027742951972748329322223406106609654319445759626739688611998387645636481865384426639492346153511588706489602398280412652233820685525950188706765866619489237354018164622874009563536906181497258212426063504405599332392715891668566074351520274242867852634601510766399798465502504068360886743470467871363517590240245459511849094612867699642355399623680925216*Sqrt[7])*x^3)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-114537059794636376127049749889884995997048861290068975138182636764653704535366797416523292480601005211465170024912542321188134009304632939267812417518599785020999848747388655481422533377384595035923640220180767617247961080035891568126124847514936513487499940002991365800243339181157253440503405345931880058331843071007246750649898782196158158798152452762527004119649543637191611253919927440318645250401628214219749404089967480866930657343941691430875128653451113048977819310 - 43290939445306086901319933041657237181315377650272302970331722863759325028893965450819176285555434731473664451530123491838569105549214437931900095353380378292375054850469722362568870367145013997274489579498075350705561087637328417143203650878041619527087780104131760898779923924425489681817243159294025208170928547810596603175156916485204464170358537296028347859714442590519461079417727476016582941495525492785046238406669972166958523466114719631110936660220108623149375622*Sqrt[7])*x^4)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((45891069113502352851500231317021327579019846962571284386316420355509879578753855498996563653972625719474158272246997805006325501079057491554536246498795356005501297174001026079952661744973771775515601376748322959687563766724511842931168900495949331606283804220966978471429334619054226358100643635705104986702942713537726330096243978162274875944417763509367918638246203640856158918583430055733889954099538525031002576911942333583772383067108900494800247753413582803386630435336 + 17345193753314941305040951716252968336558801732810369012284070511518294923654515153825178725152525857731852702964248805367080729905218899060484419080052440989948303852611339744439724286689802524485605067426003045347065654767993079687906779875030504035125351167855725528346585665929358219194523148294539411086816309315808410788090595950915938739732807974897412322397729683660091804497872476545482523819539047893318515482793980839024957531295031447457599336072748799166700640924*Sqrt[7])*x^5)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-1827702249730275050187393821628927953157589180434472358276582287246982294986111242200936706902934282995902191702359394061468843900750483585989837381283422751410690292940314330527734004018926776654229447100117175613463034883604598902603194681109170835958035268843159795352749146137387858256336802350015901250207563064808942705743748085353539326349751924747895396990187185175489619850379591103736994078628401073086182542614234891601157253564777718390665799492931560572659317825924 - 690806517637082425414724215220995261028356256246188467933234231469278342703546022006156236638100932869917606229774964213220793221880595765298196233124304195681743842907686413430621140693763052478176477236628485953217981650126254769657452825820973213851488528565093873556104696581091323552979248575301320298765612671967311802955846656393480733764482025137625816221126970331796140422710830668742701949300339294282483756921582933277346298823841719457496599467987931037768910288404*Sqrt[7])*x^6)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-5497041620045370671825508195492980438895070791255061419799245736266546201408636796948363394031628202222403022467623382727315559819135557422239545202975426312873955860295449572541903876428897396495012208155092535711759902857509474617347918255610360388082561101642222779616368970606676541130174764603528800874315577764776775402145673070379731963249267487344124016929009919209145331399475904967816965747625137873777105228988405771183697168712349757341289684902900204648500732065344 - 2077686439030237214252961882492745442641624553781651900337199829811841446716905936121572514262733555506867444342721406110299997067250050717566892482966717362503606215014909908807197581554360665646318528798613684875166897790982278653814095817012916668386229807304691435234031516786117043462141600041766248393309235803943714445789445434636360523189336239542810705200613439378397424300055938985764149875371735221870781765930226812208666900268600030813366557714534839866861737360584*Sqrt[7])*x^7)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((2667568523278422337137614598723733469906270842486927066260519227630436070808918946780613667311261401813889820551286933948748988482885889285734201340363107005796783974191904251699625611360485605753227494727448230372740339222755578430814732274653242553737232445464003897752197881190575748993440914933113790708166476791183983526325531758636689395477212173945523669307281150102417444988132530968705079846982144666014909928732237009966288210477536483900812362937006985048587118341622728 + 1008246131116931391803250489538116832087042770062372419158210356391140032198715609713388811404727310501015612756160065869562465224472313486865861846043700811948792077344501652986091653207989104143366276814574017043251265520217981721468995902005008469095748204030349859198225316135864677146851362489010767651521193289623334858761781931689393908712184874028029695462724546163793337306216690979463203254542453007551927722204998035781676609235656119358000528995873902701617096367263592*Sqrt[7])*x^8)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-70741492488936083549077891121235457823530130126906155250504817166868537993639357610394792571182805418442211782474455592083219533038862050457574635094286616974204753222545719670992168113197592112961955500296551690450560290317752977689130653231586392244010451966620166303710786426421271513449590135863757471138900028131127632670381374963572870260696914487631931522170541135596803539090589905643605267010006340235402369037328887511853398349686878550429937962005335861487340766928809792 - 26737770928466932974005268870260578100760872823960360217069872737086808200141119808354127442677207307074256853129135649017869096360434965849167513330931360834789430478755933543569530050045341810367548035830386754362451862188054683574462596454233245926339447465507239354824080081565763165326718440244396889996360228054133479927862575590294627539492254937277396131513218420122570124560087610358578213161200053307031708964976584146391259508868064222328755984136342550001815398479965184*Sqrt[7])*x^9)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-819936388135796508616456702105579358865467487902377220171714835055162584162310705503710966834759319681782564123785084952967459089692618810389723950019607667349849955558395788479266808524412856873768464226169821742648450259293258325146169762521547723264149390725963617177503413348176737875573049346786807218549793873627922340808509711702016222270968015227455926807795928552931983775428717504935704669383503209742963578030458215352040802938970885390943252784483375094765266142965246304 - 309906824842835519169224995136616912785103341044043162657224127516764796462756495672639560412711750831673124923746303833603610053640496261727860882081312900847008870567146259923972604963719971492650157437679270403537727328097833229165211695339032054392998300203657383048802964479593688787582393061699394300036706385247053086776983350706722812838676513725284408036258502103144063418481200543151308565450530252228314357268294432785011125925839385701141947339632152867270455407815529376*Sqrt[7])*x^10)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((79395856371695950907376901354938245772097937413955531317461090138486782088125244211302174683556113998240651338634678192270314984980808019349658374728264951982499912333824498293698447991593331968332614333006294740442897128950643971429906702193771762865571138355583084406862512752665209513578709963707332956471559006145280614724270270113383077747829306354321879758670802974117009260371873159518028182570566029278753762740035209615355018875804927066578414729284448526193784812231661938272 + 30008813012644355807573335459653286954651367500847129508620829706764090587782909925141948552331665988892211237007849564477317096881199620915984273490821440641440319144419738565615208573781726504493329655411603572054469101053001583536346315737373671886400824195341758579298355786492123530705022285446430316228852467047038912042974193577018715844252503176213547900347548136329516053404966467359360966853708177329052936997851532082062560536445514742322517608644730378667892569335191572032*Sqrt[7])*x^11)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-1033396570065645979188454715904470020308411314346637635348677365303541826382656931825103767444542267651221419110240208406108836078785889020418905121783234000002681873431216793028835234770987106807666369224181119841018142974957526812217362327397934515314349039676879651692923597752151289691191604765757930278316673767601870412440097551599523955564788526954616927334759189208652737723262633421868136267868075785172482414313515394656534431197309333276733192692246534625257998277567613981440 - 390587190014404842883231310980622822335622836418158440285388714312634807026935458305048216835432520041482250757539832432103854384045549738553575937791088332231274671343300430020264966644850150134350267344906144896893384466435955123645831710953697550032600706005164623336635775392625816013164599281417387523765876713410103322234697433760774957739165871216233388068667058735809082119862620533918277348799663767492281712679405135556194186006768297427168942917688536780606310273069764883584*Sqrt[7])*x^12)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-32817622817380690997820240012217227137684867099198932435047886080333184213401410179012396950820361099012159850627150670896634383481410742045276088183248563651516716285036719854446621680617337205309742643114825800260389812524585457705793040226066768277740965965904921789043367615589806361160777338251798679343661881650918898638213114801766400344961030383408569976931943075200176931906517698928400877865459576924419844656476823150401165580070437812321777989847345395966964194694005283876672 - 12403895513586883775743242736812164902344432854386719819375221619244074717119603243191633139289167136702613022690400678806886266416591337074139880682279779027839300595096139858831302545016148706712131342049796855616462521116831467922340559933290320009693782415343158924887521320424957439073459510007243358959870217972753614810586559341619005128098138709911812287501610938666910011695695368896924292649420044158972542269630171038025781346863124100733414724876736350014122782146257937622144*Sqrt[7])*x^13)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((1166544251482726250908096877955637767251170690537595231445826422341521521517109048391991689572823374939447306387415208696044598178372485938162026666780044885317835895615397017463878595497559647982317735332789656580350109888778077944044316322980099937833506960163561280165600151187416243588419561257785399605353826054784009528464021745340962677326552063187722557784848943949451752867407067848041615409340610873921953939742588385354939782291239252209659110851688709915138856170364866210515584 + 440912283253612064891963828233610409824391502109077319543909932703439368150063511124282428114308865720342461700421191150214542777739427284113811820033587559311745672020423562161104150959344564291705056321330512569292690525581751828876779574475881406723268454372862869909372804423437301849504328815212267579555318137970334284335951045199504343244428492163582128708624419195578470347537635208249699581920435573970780172266119354856109775571021133260031446986234562143779184913412936249371648*Sqrt[7])*x^14)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-1369039762598811979586061667779522072096676515716840137794808994442656609725261672898921721360219942629711979509807273503696133041918961302643793242979598950301810504251480602692019566009619284057756751315518267329140671861525641536503431815057192581474060233967442752485234288659022942080221669096356705368139278154993724864055523505370159109679347868501974553457683148703832903326945426595520310531101711725060581318203797359447942522360631375035936488380047747230417260423739655174969600 - 517448392399337521245539511576461271280035404515854876778677674589922754574040677741302716901470927735035649063507527578511606611465356668102177599824202780986357022848716648904791566977886518259817864596229421450680049955680987324225495220668109355853717289010997573273848026003213931054840806809222422792821372006581516583269490530676033408436276433346709766097228942347084149114279900788618778409330765883341930315791022086717475278739123804067782648809607185945060073036070320240000512*Sqrt[7])*x^15)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-520091382146696459156809139150133690992059131428041183824315958648548345650172078079191034698533168546066704048611579296552112908634391431856836680711067538997939126816190909300901377606434536408350821540256210666595088268487946890568374171563950098863647159948426638084683952478981842619562815638102101320487053919664701282587964841167270095306291911434727667206797343758583465891206737851708662824037217167924209613333013875314096993771085077499594499360875258428436686856931997934153712896 - 196576065169716737231548908197155631990788497357566973602761703251006407589832860708981259637534460756656551309272409362396323196759747535616738771617478165807064696751155184758967552296870689065707958663030194985822644324234959176640174521049715915554036750501252261213190800091801251685957549209320836522511291664180236582028541668204832924208618201896101191978487854816616856741988434592437251359125154549682456104388455461369435173521184806891685690364073294282420941065198186187771766016*Sqrt[7])*x^16)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((7520667519407138301608211376542117977604111403795006446379022404080080314070453402683088379661902136389723728010240426829116550607483958255702444232229350418232092922319527269316411150974646523742010939897150761972304501553463625918321840315803460463323380326651287451909607319059231844154177477905445221360605809449524613967549947271908503844624379461413404634378586813668527117260576478861491442247225695580792080023975568722517715294453749766169883072071256337221036504001999991581548680192 + 2842545135650331208611866782743356634150044037076716189438731098045142209232102445867608717258445916553013516374568334397441034766774613982906894464880772958644590623375217958917685138331581427747255384667979162791209290363376471737781911779893741967196734354382227197120120290873131437293521797462924457842095429863473815019739342855873251455745148385510501920617783956703443485281866849756271148903665169670702067121085564247466731213184828238275881109004565195683904577945461838877750034688*Sqrt[7])*x^17)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((100746435327938271654592161647636966577407400050580047052939513316704680310958578656468307384644804271768116036198302798457096829870192930882397553041107538419210089954279268280346274273149475305532899020735530385043783350647180593664470117215530143661146244498435450279563107670772218663923733345007323744879421343710092286923447286084204881822654278633102358675516271235670143598458010096040901607243602920413389363384352678371961280243088705979189596049847946436851137822875141102883491100672 + 38078573336282381272282246627361881993091878800116646563546065728325760728177957063650537715502051504399557115547560398748462424940378831271205296068588166564832586876728498351909993797219437225267377795663439759918964061141590021942085981234450411984536870985860179237786139032488982957748039441782981619281593014290010627279904859428833538183168569482713915237969721198450604702829933743069227906996320187331223886473272644300861410614536996813075267401497110561103581451994124654911895438848*Sqrt[7])*x^18)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-3676277348270265433419009269346334316855574623898208233415445102691059374816795833212556880972240912108920770199735699289611607695635676471070858971045004356857261479864301395078853859356607322064262494462470390987453983285471846179070145271107376566018753207696799486216312477652535649534150757702076085178336168995084736524991046737643151578490709272618679433008585872825698438545863983214058364968627362638784627285974930167835235767038133122310322843981055195611704477612333910028678417632256 - 1389502230574730182508402506180595154620226216104271084803238383574739259392423275760102524332935256345345902192803556311395623852799181179075433046434433242965061475485342026415747271629354306714372629124214162109007978281380459115684878756643626672884315713367705532817492620483133205978333961055495651085726925040748594200181075519714501422835981387496617473458266123398979078552792598196301215465920517509493211693372763012713593556953243697817864671673416407031572672892949918324548867237888*Sqrt[7])*x^19)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((8598596475845786303828873668228206641930113450989203828778068741266654582215734115810941732348918948615197706112724623162678896283215127266892489317595658368373098614574548155122874755532579410439156941812362952115281868490671595748355987788931184450960131019912043060996522785665678876596018307417192916979629417880165176620434842049097811017244794299636405208772083150931359986283637142324156699751432305749147380438702437763737682306685712206097505060826061201944119988033835055313682477274624 + 3249963985612051053005868338005939800678386162998143090244669657050522798871608226540564589023044982452585661579924212335703577941241786779366983137456192781001352924030812116440082394025004728659184694469655001490081735973266960098954867649182019226766803709658807734137655766813935627365136982844995496423827953756380080344546404358933720259712143779192118161104905689780775429113813095028091880218738096250342587325935706452459604738503334166993433126079225785929789298730115924944319621727744*Sqrt[7])*x^20)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((920225002201957336557170069327527711136147171700804975727858824284986278515431130117231856006596104430867359783277390689585265781006292148020634265938804587302816242557196314691365748932641194505928973553405998910018264807285137466617272252586799775416180475259128221527080081866637644821946026678066196623821862951007041480754833430702686770250505450028501523330044028780845611239415778094273285384548313600543069942159329291335872754587049736888303598745780253573080311355079417820898814712650752 + 347812358007177769464110859841376182759031122396793877659362606068316557819093339181304229471212378197371131693698475316634022228197836127784689704894984042594276725937390685669469850850028546523730472113973599929776436366203853287124011459031071626891188237495528067737827290361807604110910084371033521021024428403828347361410611325224160605158587205914921019989699196719337746586906501231526920349522123483024642327087719166025931583537153557544852116801743498602511530794548083457580192180706304*Sqrt[7])*x^21)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-10584900576760029369035488465786671316067585519405176291146778986624825916477842155628441129688256661855228842686538197794772839024171747738153130150080754697415228297572681037432878785060166330817873253708257525975424969702444237076119400229451325342180644618202068805059634566903230653599634666905147155508643844072460233199374767777834250048512152605721041569564747714969592286953255322373502288470211781077921278824589648032197710020068958416581344896956290191440096848090956808579174408648224768 - 4000716368350169830596852839891155258581343442850169326720621633091967109631325304698167562231360379228960092522052165902066569934751159362056364122203087241742450732331198147113940066597108310324286525628681299915866238822243637109704226407977064349635557232734280235942519194491939997292106327877848129344590525660484800840839871101987259230282150448113847695852369947550594979189684511049563196876687566926464076873867909931861826609331523456799359249472422612115942050985905352339204506922323968*Sqrt[7])*x^22)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-115673737982074876342847621045061859967226907921961312587507980921017977880700849145426406668406226245285594523574704364664424921886715834367861792789695607091599765633792432960252975645980312737877302371060540231088288886099595121365061805210301876354370126125469513517685676799200333822411440266918567494787546760818306989787883468349642716213646155226536025273423420930273792984415178674217072065504625829738054893417041680597651467742637073568605278577212364034714123450381901308866460805603997696 - 43720563417402361946577624827791582427067171559028398793595603161290322499564448554346466421829796903199097182088946444900165749793014085223819070222200510376385085307665123599441688077646368304923394204743345638894639735650812108993826485714404718710879625967911197441376171942624214806745542498500586752710137966568491630446839116033718233484765624876587162481761546135732473180799347266245586511852376677942404902771802888516412271942294586565227202677943661144222231808981610935414299641107566592*Sqrt[7])*x^23)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((3073052253370913104677517623942501289205974799414115516910917343762656215494709192367383071290444904752349503409683715509919149165078593410572520904079585158910392212112803997518382764954360803599583891113493600249459920289736775698536587672417856949670805802193718657991643619838848076293858900742889679708661727261792669723838021183690700582258848852927470442387376658470899985527292577933445372694082330799556025002322687572065529796606479822728660140294378392297829333632668634142910052688981157888 + 1161504575475155396522167239155534848187306783109715020586684776731904618939339817551624148586914089674660154731318045702337757413924786316213653213872403331555004326851693064792726955955091569922228324184483557849762791801555065274771550299580478986489016012396940768769395550730991971524935178716240386436063673904847549623010688338961982767379204478867182852610563226359280434675948283743176638117133800529525428316281262248135658114309430984935091721560307686516645750615389037278437590559563200512*Sqrt[7])*x^24)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-1501322913162195538064606101754655888892126624365292139906482561063284791093305172164450160013603307031421637457882596031457968014700646952243875079715025509020729833477502320145779981282616792319785091203947681270670042253067710929620013516711004540998890671005796297032050663451209949909966095651764127046000493168083233454393661740848567512213761585900135969197211179498388879244029287655490539815154387590252210319180862754746557406758107217537333196840662941031374846724773418980797590485359394816 - 567446723690027047709647742350805057435579356198152329339507432254079423656774302852822121234708446186331024167553064006092014649213473876593476600662123132488212562924851389961582156717602535346102066313903712678299084000829450475616622518519591023006144264946655786934270722247087364424071058578988283763821303531612955562691605278733358895269198699735929289075552628945541800317237847532488742049576911337277226093823290785859806506662600419052911516103860297718015719776577304254703852453137027072*Sqrt[7])*x^25)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-503971938471456111097549583555868840968297030139013286736462520783352096280729424447588524968674306799251429307239199774706933600603150024337250127357954350050867763335713280866658657159100576091374250048565449108433308259434942832813503647039577611488529714465016615033589125113953944230489824927197472757826871431594750069759420694653259653225142842541877902087403543615195712839714622019652256612828031140495198991561548875121507610170666271211660259076952744976040985088889203384199487492204177596416 - 190483488135802598159631253097820796102220135947495230115172963108621473401740893354232946890215487893035418328869799402119418121773893625073725331285238616322343846600219352501008567756116649915777099949663122543145256585225309618691923501334228973491000982714069659926277551760439860744305132152115445751212255056534757119430391807382010608477081479049871357770449835219453694979503551521965475112818077087251917243016291283885984349553386710440639238065446106675716393078281938406773180198694176399360*Sqrt[7])*x^26)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((3481975158411579136838129088939834790948071491218497112253973158206276868613793086501156006436712716501544906944133283162716011345958218266925351318211884853622488614519659877721494771681918182944154392101043572694368885979999110562059962113569483883714602532097349532809956399848959222834581021738647694549988700265158349838330112745705110874242390850942796517871936924229193935327065219765268040780495452621881319370932099055482704171821357085945006759562519509695482655737945377557178767405443159326720 + 1316062905780253001494784197767101172995134158271603538524159526380714630715926194714483585575743313265893410994718446288451318111915089549262732111096356306772537404453268012783664086840156919917996397228978808684726348595289008524753997391724059388703097044375674287844376819840812622734980834112417647946024195881396048351324332986376248289020737605117086477078371001714280790301510759937299760253838190329014860600739075111774502069761578909916473616993995059634950159493412110340686055677179349811200*Sqrt[7])*x^27)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((48624783659095561522446427772591600872062820419606591182460140391823019431596729481593672791559754447628720350516612032779442846064835771174192953010207574352743160139784333978966841664719354292845670684993384602424324055312040674276530988615208646179412283892101271057442611808155253595775919864510731527970460575065844188243416787934367324884076093731105791171665456704979804645359146955852631817532866757065756474396194133457396738845782736229167295776164035451250400270050074443251280519228343266246656 + 18378440730897737494549727270345750085837568348841956537841310276873564562553591919376438286558616020860217327006242342614156134290036993712530602036388534384100057556877380033593806656462080306367016430655979003046151178502042185920014109077874277217015498884172803818606981596809438390733256559961112766246841158647862525504496665267386919822635276256064031557410330208474110974338332111197505880313172737718580490381879945729979606018412647621396461915266692359742321182046897184250194898571000019042304*Sqrt[7])*x^28)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-709591362792508768337088385776329794784547068972646958272231734448855281360061999783462552315079741606114174359309742384311174232164283417741574177986363795872850114710787763724865372101296732637373806598857794704814197185166808912866707689214612262281954004625275517084776954183666759570287757800543285220988534387973535895675085959520042500710694164117990553288071670791864234016476901573106938279152064008263541580849754889446006707373457953149987479384165981276749687075040145273988703993341031502561280 - 268200325489769945706351611677248290824229800460861403380266978248484517660936455544168501693638728078526308278570237994809036977041710467745872337266282027034911236367650507443358878679992674837638827179837577682404405886829143563931041599747697557046250250694551317673367012543082788629327541876134768388967384767521032603214789382183855642562737327744388734408168668219924147251855514631284010259605315329561317496032264775213736979387342021454452670482182353405326915046077120042808985253308804575297536*Sqrt[7])*x^29)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-1827931103614028161878672285432364189520207020048143720693095101816622834541708531111401434942837377894651572298859229292952221988136315461135671913517106644999324729312951776792271643079276879677471305630843943368299364212704444329008080529472970137419741522576600776794098086183494115928073345641122323456737763007818191304819840451587122451971015545773034471781146069192642441003705107612247717704252392231271016039767889192741071244149767343017349162011403976640880224004771176230551219767541145793953792 - 690893016274651285237159667359199777303786135395452720950148425000715043062466179069209572055007196887474641459301905279914571271016067274709926553455618152407789462812636443993027258035339143337128621214540843909441525997783185770473043217080257038706571979951264941151756909423834057965936147878623660320927585355862695116839991434746934116621003537693050950507884344036506610218486962196638968302066466468877161886489552951534192923901937462613518359694624203134741565312549429729741651175120652010094592*Sqrt[7])*x^30)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((82332852167677375976484256459598463056608455172270685795908869855272971029778341747028085768248670581166467911473330973882911935245102543939491542166900940252577947177158295201361839541206055490583737869536606720980349214004917914050572486465722888910304837930276415714963162124405804473189077372307079379449620844156557224590739163828107225212268697337664277902725598998849058721441471156412780449526985480754172904193024668990259117642474593629230487484717813767590607021544167257373041769790643018245898240 + 31118893080902790979145091861739299235545679335305399473704731807830193349637498216629418391812987208695082593773450089034063715766074169758253524640568757627514904438477465407298898356885112164069621571472378087210737545167782478317996554308604021672850258899257746880523907160012430642623183889681740350134813309434931348695340099144058937839563885661619370334707003556801995514582582684577370384236317868314286677259454154635714522664050259825721644989299194959369292625817394176737257460050119548455256064*Sqrt[7])*x^31)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-202342695509844538819488009009499958953225615745008992945479482047005244832705210214540530705186883719421111423912003660301906290049603473575147524595793967127252207526425677075348172310201732114133908167320886553598382468519679472190513303277843626963118263598727735035741526808620884053433368456990917639440472140676794161259920542635820204316368381966182357692211871039580163804222951395873571316207106518631274680480095264882735784717311464476455802614873668331163672037430632085739539496362466790336593920 - 76478350275644919453502897922551855460732359319735943395460403373595630907507388914946118933798129534452113643405997203613562094735264070858149373300860767800801315037886440427802929484544942568563869697750140396328932126362481674261029664601771135144676275220088850957826092095647163812499067208399917452278252485537244706384103891318811492151547666004700752158896087022742766839469893232005735094457129587304674834183019737972028912198167152125309173138215035383401939252625421142541727445353383089487904768*Sqrt[7])*x^32)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-6162512229836479497855137569104178142259438536768766286374874984506168246219313395737785716884087104748129083106067848177913040372199979649997230651866001399476903972923673030367492076250634439062937106623968132088209803430572429538774407919071295657990168636658284986167899293841548983175198080002530627309643971770756511837525917034297161442697253822042756687436560183083195402454107595816332252902121045634924876752595494985457513695319587137358352469967128012092706494686942866331565648598655469246528552960 - 2329210687363062750139059848901812085915610515452999358543495463680504896228376718557334748120875442094616895836222994108239669225457534760228116102045308291209415737713471645154244579844521833881607664584274823492770397657469654202760471647860736113722427284543583937217168139657970962629231515801765188777897356308426567330587124261071317258223600280079774352549778639643474036176079011889289193256312890623605976197754864477158973857275858855987150979434079749716405846890367181631735488509654798288802873344*Sqrt[7])*x^33)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((39947013091335193785377938354212265577143161518263769444749847205700866507389251551103999276140160928910235950813630716593861733110401809081011698556079579428666370987551681831872479850702599149061809605296116476228317121346237719684844299558983516613496290123368500044800260843830565253573499473671600267799332083627568444448693007415018781339126013666584437878507415800587706217706106275758613597656031708308938060562475979078639553601305162153975507564538480686569084663139285157691031608190673242908487778304 + 15098551751359207551778264023277669259711384156704768984635309261559259625572920221768462650512670906250201633895366996779759506319634615706427472300554129808788161732720866924222874175560676559928670833550029923096214057753315241366757481057361460434726664047163188728350016807676050130694786394803038599882950214776923947087852815268605035267324532840245446785121928986565630093914638248445893378902514194766268800470622532003061148676077556670095729380592130125589767696079798810177399746258223546751251841024*Sqrt[7])*x^34)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((285209247956417264860987413742575104125519025427903942261467052803468677956731036854417507402981335905905501173883247497847318623177881495391385944578402122412578063727139116611234861593990106759917420124211321550340348411622556270450568635540702579902573534918495945647284790307697244577123403152895709018139839722010580508983085799103917143086239777210884420277642954391064674924135641471214471906434072207794334489347587497689398311782110615311383798119384335498619677656507849968493790359845004397427159859200 + 107798963101205269015859774278002840514016846896691852168501371357802703018634437983917663617031106944249119128902261610457625676539802231950677509129670755349728590431800939390745696452450269756009153478388844659825539109127663344620936039067467631699620418321783075776341274719071819525011697480579544513484742473677684270527716825471534426170906065110268713797386349519661349477783879593256761662992756409903486893271741065341250480554379055345522337432961247039569430647573786667982442863885609951219359285248*Sqrt[7])*x^35)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-3511989530558841633942752905254198171890376451539097574524877454050462998083871898807688970400751613194606715178677787460017315500694323259540968808211817266977434685950045318530546871908021312617220625951872986288528573433318315281090965543730649153499835231171363260417262296483306729516041854324621588561892213254110147405954031953273042524805013046539806661492589845736508807439899844923816706371489494014099868645662533363618331336555135775374374604219011017151600109638064422126619687186986676035793357635584 - 1327407272131595899037101212003249401857208167452342974665775043227210966658309649914705301097056431109926422577004055128592810692549132934165854522109588178888687938336960962684985535744113503027543845230956944452782550868136921212601097633059481402762065194674693158823655915780749589556461306098754994340004936528906472227977719478612127584808056549597934890279711726830366391835328082904307353040005158873545754539828315721243566917019140148339866185544701137567443205867404444588834143293764150494711550050304*Sqrt[7])*x^36)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-5194360423179633562668597267963483496604868824523745698109707378990769514430265459959751422495365932751564924433512612590988271607020766385602722006332122515437496111783918736158616561979473700633609812659174650649642273668933195771345409014772241322282010576849482422305759108468141923077902472547377946822043003554014456794220751253168730062412858133343587510701065605978509283175619744263705011403057697311817960919886739946304989479139549997969578240306321072327763284016858498013509104218818238149694269161472 - 1963283699967076727705919586627024431896656195040791774685739915940656518341709133222001170777086907591354388937273795169179053273761410479876947856977166882466948867778071379666604055821529758413037815071676630795233305479153262299786786867593688536762389809961984193435771155581579992208469903265995395320555805214439910677317687539390504345930201727664067144570077999139859782573731941191370392540393861871922244556239371928334323448889693696219378074724188823910956531044514892341675770451578918214574300463104*Sqrt[7])*x^37)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((197909649740087811816391410306585558983103820473709376994060217945166759736873210265096218240476668872093785438181864846109397780529865250070153404837165923691116484359557380968014333794203832276606546793506034050061681261184856533357630704675654556126871671048939075617865700424468784588416426502050833771951068559027503290984537687835199063309789679012767042299633928561821327333630958414035133088970914887050699691401123690094048275415444068885024482768345281939607311478880805260521157699166811052746247087325184 + 74802816467453034073002725947381936611823275513536517114479963357680145849671955903241565030237856600626456166149593480572950167322535930735603994318795915467724492622720534392469718493994722890972253754823755143409420065744822947738117597016670605891425628502109913204426134941667328598782036581325338043589468118880429729745490464689781896798054955563442748919340857346687603256383209566312083769902177246215520309551611060191035276026495198953540988441050435498601422607524847815031872539188071072216073369812992*Sqrt[7])*x^38)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-304111737960165449305449435290417189250396232232453627817500063929010440574372353284282604960587910356343271843775591799021548624248025113344480567707234653800853783387174441048869639360302274715388057064547101635982519174624705584603696113131233184755668730091364072821792233495148790533332798153974334783958276185501129136624778103357004696116019587800636684382888626904738825644977886829594473741800931298595794248944098581153643785919922545875720665367046087709037456666231014105796901740155751528386973387980800 - 114943432774034137144302372051359812489890519157438582577858839480718586547500125208932747128656482247757768331425954379519109159342904180059476865715254390929301997672405262177525662433982771222668492617313718176002958806222257928323971479106731029668165931382355052904920870965163605307384445461105030396017902803065592474140388313806122282804670093584822568292641375619099412267243762587064389939867623422722387970526603076814351085730696594850620942452535477751201334781898115398522185852788913099682245299929088*Sqrt[7])*x^39)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-7600211863884830387613318250850620635457892731336790669965455341152263434841673104781356754336960535977077389199427122424759377713167209271468022901387811402967959442475660843911103639004157086955414728007865378313552617819925062068802271798430431916298018635739392130431961671563982287040463271536938468059191320205119800916134885957514116697461188920420162106316770795351352864054435481088409498322735903652706414771335608862800770974524080336970289757588437149754625060023801352550716993682515768489088141473873920 - 2872610071891706531895183115993538100735732657190604787467674420968200883312439505761296700641983562733724304060129677208195372413791838713252054321343366777622231827499317691839702687860018861188706436368559791913821686164565191875626732430042182361501092530490438380866143137198533529858058432016441876274552915911558190938100695119562689194799135823002216090308117307262861365624919100101300438510789393231365701826947210686606722388762203679765441468936319025670942524772906628275897318496243192156212117992112128*Sqrt[7])*x^40)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((29948839437335434942652598843013737470299180912264215376031674155698447922517874126722171713869464625384722218871853432970495592599474823919991859521135046148377130741598806330749695978963297479081069647218175252638298632007114221162741640101133612286429692397950390123819701907641165635102289769441016690317018288175081340092213147648002132468216970411088531975467802358718824692360181527821651387192077795344614916310768829401953637335938534802534547421883433059126881644889427857761561767407381253455383728680337408 + 11319597315170448938624842377470492143437193714125657751732264379710514118057752378235459237198367957739417968115178761737747130537698518340989217242307279531047957869380597811925243146731285889002253246273291153836828777127040571901515004837982638129457993105947092679259290640237827444034983694090101946555067208769042687519227170647961312029669609169887516670366282941273647627059861149342119045376334889230919825372495364396041036408160657942380297809288845991364578909234427414371501822786996728227938454684565504*Sqrt[7])*x^41)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((194111498493581269713512692571831934558269900494221154546734019614177479223068365896092411201127066254844368354147279301424941906977966971306181686048370425432097358141236543141988766980016653061644650371628976204495466758489388496700843900080607191273778705186556763052176934496443049299825061116000844780482971416903552354272647273204367861397504264972588634316435676352012767555584889509042934415564093388098877280443947040839133505764119962418610502365523153696325024320479697528415169295983983345484900756898185216 + 73367250233157849391489244545387593101270065520878151043160430058604862450341977081094840842530614710143896333044204072981349543390463827165131055947129783265017011160777939001107173804287316474436352091353658891387144148623722396144761558367700739520354229037414989214743759600686901273576702931090246932753330621857425672425891227957997660033819352801116310166451576703208143793298780488752025269578663604384655545492420820966035772445867819239849276082168864001974159764855267733378393439172392141450811366617120768*Sqrt[7])*x^42)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-1337926882975861542171950401049045565289595073346521184246674143433128580682382293179357107141401020783471010457790392105657080121300936040086209901065890500799711005589372253832206598735007212220205074339584537302442736435672435805520193141075935984960932930140710227584515054656870850727010213074209658286769708997258471977665138453679468771820166187426613872052960433728323658301121543249874345459639305730920477310066480928344454459509186821795432019727510820679058943518838970530601778480106679769406544188264153088 - 505688829248849534853616659355406802078122317358996644295952051781040415454104076387182530535626747696239095853510303129526293488428648119871662998325580436191810555558349224908512209517976642827355653179202706731194304997884285303794009498053799072605525501654540077644139916128564983712917457141767824403134810913634183044898037272605979827265237795632641908748950036902728235196526348377687882095321262945511867615611335493490817632946745404648555574280501308515013014167367979016197343748160877790360911544580046848*Sqrt[7])*x^43)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-2760856076451714609972822347215353627405082435399310635111018194029067213013253817599685881741743917477411197402954010558116807810144290194927497371469723941421260458492634442993425004638915630565816049349433751570543219651676321858607605379478364134968357444009758221785139464951330737849744783464965064032378661406437820235901700876831482629223419503411228543574119544903337139738869083696054094026537871693321830236919463189773572995648937887230534427742355425369163573060135938150252445519868679038824015139421814784 - 1043505511990395068828776950594820280148635981987497190972418997852249432662161991975860381698060600391607935974912536899066840566317671427320149565707405004170474713949005222001149811435203308270115160148166370072571815983735328616698494090002066885968465577397819421931969564048159334419181311848118906202033588969538256635516210839194832405105895064107360075509608846550701014267201062194591817254917300359834029845452480421969276752589006749419222361257308581722701993722943012046405461707172393199295569473264680960*Sqrt[7])*x^44)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((38671674363239244084290980355014344054878516517457941886008428243746824559181611241885949036184457961539438276616558788531821902762341224880947479965216587046248862084715005292143006863744343422775208015090224418588336723526467632511856492603307966250642398255962856922677175160940338232621970846167951454622506208778853352212146514068717256086043507683085012652633676301424689034218060512549281278829218250734680867307742269513523780577598382632465722683851619189540542766202740390920902651408264565215430452183216160768 + 14616519021086163789352810563788732901892365866449283821981276401235566806172425746357656869817181888892445067587520478091467965182789967979759872883350248601853386407098173596365654573562431785652537019082554719475836887073341298927932369676106598515117897064184242064229673286475735616643660515429699001086718641518472479035099851438695088173543160456818353838955664996508929914742850794775065642589331659832091159949066681598552868664639009858166514748050063143275433938517951502637618574487641586120503475985885167616*Sqrt[7])*x^45)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-5751440763742096275014302218081602475492279072664410229476770647560535788411022103642451843127520734913128490205820928188696316666250376822219155940650700825265171549676502230045058453812148089266847172017720568877507885073138916443478054037085347169638974578096274807439905896310376654780273973402474367073815394503254140332548826728768118732487576384188797249088089725349961425948467985719885158265141904387547254178573573758582416005755759009580407762664272691997866363814902429055893672078418027691662105558290268160 - 2173840277311568777238924648099376980756389458306029201097943660372943517149130600942026113222035657014351654076445827767273196947895247521205757353422356397596425872053509780600293508804676668938370129711634283394463539576727442312725679619891019308998300108480757122807456894318703850998704803230152585130074408909549992847477605321174421435019797035823536555315775515546443243720967037661976415254743581121864773544753193437009261179455243747539790184621555851550431141624198188612013783109853286897755758379856297984*Sqrt[7])*x^46)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-772680358945328009676923630892869051524400953844189673875202883467915405425305386438431100998880056242561716873967814091029433378818628405421034316186815370606903056013024763754991515592073000705364445860976359786888337770673536619794671357308144391122115005157676986349187090163169144582419550206977631908444168827685310196664516286372375901864183278937969639890579416183320298061213722495642206787358738824119776771971308738676336904030607800565399976965477939726618927788962135565056224290609382807128208492252306079744 - 292045724673351434225860076763551653003527981601996861939864172651939730982190239244880999345655649305350867258429574160900805441446395586770608818115772521226563871476909709785173123649307693966728754164615373290122694981895339371162040796079372153121272092632601471042865278626437879430166119060649197423672219269329072166537388093630355495797523236788507830432405220127553802120969641950947438072834318962644867272272917070728157926955876430334571889521988229272002542606911641092274225560779816253324244023746515435520*Sqrt[7])*x^47)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((1321631819849178752924583273565975023813390384662124018459864544890285199458555832737492047274385394791235389518260519394917651211279117089992832481178617180036958010412624448965798728708787469534729744856935008035832731829387145655699933670487697942392689420275533212372508878444615194474446453821764307938870030011717562769117581729880558757379943229981342392070018114521993444432870100083449160741139180216777159718540144722484808217365182614362007519335652037045489028366185978695825939589647999736365934086519183638528 + 499529874301520783927620684025712312879206228570103553831041212821061932331760126144517617079707745101217956808414538877335266040528999394159469661825372366096572117780329624628116783842480087491596337689499355120763624489761385555459585574351262940151888976935625886982602485906372516610750237715777982365161550449921037842275323495615420045307525541711075023111174207369677708854914179484972680153197524984051958910070856105729754143080487964307476444277243652616111208796613725814802729989431166304993880207652974231552*Sqrt[7])*x^48)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((10628634484654830538670535805883860156371098739986107295592286993761016534083638829954440828617221911131155229207335367393481636971512997634766611956263905955520079284669781934890863136058015739401780325554253838514550374922142430619179732811454788253180148953428869764799891709923870823530104672794383268639489175213134445961155149038859032910347271493488472988627767543157412568789205367335119797609513716103479369020036645126652987960165086475133092997396388947216376998383885204382043769172192357768126047595557417910272 + 4017246231800262436822871179072682487926282994304791840238516599526657843065742908909247820707792081924272382445586347267121578069746388166564477245018471177906407404524602749701442091876466808350432468913424933082766585796654621816811863164418014036895296431516188467024422660196614845833964898372409003408061566796214881310510240389969228456478706982105252182825684336217167866492135553917094582015916970243813168227556705037116359974340571319816572736892251904720481333519127901645876052466714637376720773541267068944384*Sqrt[7])*x^49)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-34584622472569018255521770389657588486773959841110351848881010120800667192113874762918993338986293767280597218050637400383870289060632127054474877230053505421911824716274655826339871415831027634047159330279736336958043437504533719622562765035197117629724068920861636042676739843728270316584883037367891603168858100299592497678373478048182380061433355495432736042572234520676750377177340200316398339691101812173438964772328611103193385984637249026805870494310452126656020567527335501333044524066044421886602035713469849796608 - 13071758607067626110758334309747068272110499169673429795895460474678354193248388593504418929000540471128465027231883466757897518936882239918134310233048373704316746342468153060972349600338145564938784149629094754408953802093320287959150626390204889186827028888780851395434580107823939502720711886561233442782712312934827452085509085491361151675184688717941660755728652229762824258230718596055670800563374854366960177493186580531881888836641403450354467002946065825079046008551800195529611770618928107524979398482750959779840*Sqrt[7])*x^50)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-92710381759387609426646149768883428911286889515604404327672788196544401344931049186732749605962300565164875797186234451579830285213779808020341383483876007220941480649491859936635312352235493107891618806422639888687562621454595612405183964839576081593145450702838327679883396946774758193057709903653621885611588250209023976365573318147072938560160744273435880115010334160549898068684365491450125085722756113113580341900999317547297435006218743737956347302869000445183214832203353274745859426555205970032119231869385290285056 - 35041230584171210357310582976014439174462977015349516680063273376480357640549939256737335994562428021661912115492129067614894696667047418724247383456958305268176961890448630011744392432052819974335833873774235738657243276784085448535060703444934867327879605910139193158816424928677099475972046549638519271552311655869165502243970235711331313832857926545146164743070518404521591678811511915588543409097608225232027138240223935157506053303383589047890672280990556166708559262220151765745608619708134205242775296058614836363264*Sqrt[7])*x^51)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((531923759797418971943589491046533659033307349956587323202955947370855303547044991397583292649044403953796206151263587362462161786761088055370428358221630280703244218218635561600692036499656621323887894253649411664779519192014317826510029222298207233309445873552645517950217866805677788477720395874555816464161487452662401865285359683220810542992392099444383314563030516516881521121283178167737041364322349584332876463788643913577273005119133852708559385016717503483731980778505746296402119411990832193814250722390363416297472 + 201048283552918229883311289072375762357574317425567422673431551652878264354498442720912834892074978157359686368161615642779941583708767171910848872849936668831388217411146886809300731857193582898791835191031336261511911641126981786250946414653229319849082577344253955817610736457601342488622348699840840587292518144518294743632162187105820788527266153369890783783494080626460710259823229593113963264942025925107172298619070677018890454993727168101934485200348879863214252715260062700143888188988844641462135703990270903189504*Sqrt[7])*x^52)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((315640295046954431969967202909934397916334516790569642253718576436239792883870221682566506628695208531339049271658029961544690007597610813459885949727628219079196893571754578756778149680856354315500841499021872760345478436318440828693292884476357098534929539746729195305225930681920494672547712780593493839941484212180741616746055760961045000225464350768879789772555151859693814331127139059255696844475362976826427332457049411567220171967365839566897142348525449570340985366261255368379568196415743601654461892660936738603008 + 119300817777899126854998292666987651377117820640593497496892680011248195297854160732585339052837757754027869271646070097873877868620460963301806459634466920366494312834736159066795518418836234871269877845795495411730214179349619924257077095238770470721841780750304929275568945381663604027856552402537781210965519612096994709892962941336874345537984206088203302947781177902403726544804022885924551318295876864088341817109994626825774092736149793399111215187903609352812847446184328114928539986764713685096670111211754725834752*Sqrt[7])*x^53)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-5498792740953519634465546828277165976993414261421406478200221616295399239499321960322521075672074848144234953671792797332208859604374524253238441813588348433591305980475625885353520470503913059049415936788658104314079792503993410278500337309355675034643521139854563398180079971083573763577007189736341827556463698856573482844582062330664798470494958202489590305352426080672391564491772461547762912822621937241181374739317121565989352082595521462475670528317440126789929056710837859237937512051038176397252910587709857915207680 - 2078348300521461176162235337981773148518785781152269024419910303882880880747651635720609628782645427522246880044403437573288604515340489037413560380208400284208234995441888769278960015952551136769606862606503849207274911836051106935254053917234495692186006842550489125549192180221318058771726954206110432541485931631639509882393918205171718877693664329810055602580617825715799669200221696486373302666651297053452930329318012953316542881487318932655082462278563278311216627466689625164788914226198086509394917424112743407943680*Sqrt[7])*x^54)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((3762693211060813667093898095913870419992518944103717564291741986123056142645332666750178458319606136367746474705368387292252567957749519497087197738886199569244998546615896320889556929742988563727180198887857565715513935294088783548827452718507181666718548826026988257207773685389377297072271170103823776537158156676731067604988565865109132092251957121868085529117165654968603402909345540026200840285458341576134953342108893552772286415756190980986789163997600919389720077872531260080969180947520604065275368218164186941751296 + 1422164356613997433831319588397397674505694745707970639554240285474662481585416207464214158854819693711011037244897855319052384070075219625655896256172427135031906057330606243844571222636435252470024949887515190112641381727482353931437779530967366600163020281260803200851772536120009652360541612464475073264563078250184211246158877276418467463094389770341047009097997414059029173313141138201795728495471523170227518827977929008149271773448679078175610952261433711979615552224277938059609700505787081476499851393605519185805312*Sqrt[7])*x^55)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((38711040353674187298329223480182964743019827388331101485309691768818719147042716459249717774735024863668731850594202258201215532735267526696029960993954491744104353947549151060532648688420595685791561216037463153935317020762612619204054147611492654145389137520005803621919594825231268695511865632468480231943701957798545829224728068084372035335651084098291440104049120526615327213846245681629824857165618825761634779908351147816920880137104943685412847066526736648559726024187266459151609240099242145436701176159787628346998784 + 14631397966915393380969969034120535988691381202267332029439398779887228607585112361838557172539184261765417067162827787480712804271507283508227665544202445851634451787224631878240144492757881250229383809860277817337308502381014832766102301949134070757713360068523360751544230890883970561910371594233457391361514029527487956439112207005526055115197301724927952609070956983528283560744406865022521904621184563679707179363917441225682754186330338432968406676691762433174605100620114312534225889150360718067810738266196582703562752*Sqrt[7])*x^56)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-69601266930993069320750038330119823993690453304398876179602526368063952275138348086265908132402804965826779325146983139077163312330906008297082810885226487038126320817858584185419808931257256631654691381981776026115149117533600372028535841775866407951815940149296215017490809679825620123127150431227310414343472402142639798997592064184230808876011924731331255439170382463602471210754964892002430558678799212686355667466541179525421889625914547956934703659642040985036711118694401524975337529478743009303082634025279874911961088 - 26306806176347349516860245287770048894637045845941440407749573303620008801668034774604372968178824736545881759435821608296747561120176192287574746852171043217419557581757565461400702800968986447108673028403552368485584969447190680098169435508993902002193525136643349314076401529601566036636840644966567324849864037211852497762418392117193416496891628434476231156095490822547930865023759195275579608177921727932844524337311842647667774401664017180593704211910221767664397090589090559427842364044392531376130178141027337968287744*Sqrt[7])*x^57)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-172355885806895516095858292203634263244628606143993014441235770851954957448732754631372390073990330769332163043716582348785314766947285333195586420095905791935603456640048401972186636171041151011146652437410497871078421676425071971705057801679374082750309612113328511190930999717909168703599574525303537882859075403209325971296344365977571146749499881000029557404609504511402340331234903893398454300486918985217274039423741019007012123683923354150506589262492402577384876939721510058310704670061736297244734293167964642445623296 - 65144401549041810427333587610594374068197098402926452384603508865475635732242261215430020985098632762957777099876885451534445367908232013151362342235854744443459548469722548083919697311224251243643133237433978070535831508240606801853732654773346174305950296087132702890671025732033302377777889914298280775434668000816663607792628613322300011430774860897746695468648017344565446996420099103708062319781394159328002209191757467402229822318773065157148622048762834826857690061635223940227714640117561721888703945187890817849622528*Sqrt[7])*x^58)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((583730853513100893644326061211550927981486334668105316275689186930702375689933499567396525926548132409127086528525316528819721037600540120710302707870757142210823034230962538638196091673133785696388508296106040140769798068761213261281573684893791044540002111349468139655069483228476309288434396070209300770303932550267276895148152190410293255451812602398571884972765754229038825271778687899018284907695305921128146345482406810030484500513335522438660458924637372217906108239722263943001436467694195040199164071411931283716046848 + 220629524427305595079595799374200602715257115635612319398829967130417702151254555561456333417172229235327571850002522408515139500494060744213238454941133749351485196135660521044466747612108027150320486342374687089189154208115709891382166429159753788082532860636145266267226129580102826844932069972940436313733407507231757065797076473215146813146018408117119756135192866034900369359136114356563605783607032406382918792457337442708646675469922761847268630353193221625513897968512969090218638740121694707820613679512301247255281664*Sqrt[7])*x^59)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((307495184358471313996978370864878448548197056532665427583003390140436239171173848153801417689393037208820985662135055355569249166457050809736857542669757054667408755087704667961172014597364717660546770035400952892065426533098389334916329391623115225556069018911388328495410609547036974098492968578775121640811270705381282127417885804460806255248742493069934450775708740009691550397371056660073292169847614062410589674136170891282575762721464452369027504721329243391790864968441269056636940155982799655780984216220694965672476672 + 116222255308924781213930719580850625151354707561384308055121566230374404649649851860842306477998441880186488141679900888652453544837629264577675157994345471289571326800561808049943644492366871809284725235903675314872306058297206953117585690289598800185591708856870977681561028064800801555779955197973564726466453998741368782161418471580890199794358077190486740575214710397991144819662318740710310784217759384588798060238902679473091523311414181572876174848029449242454610233257954132664811754348181270459142122369050835777748992*Sqrt[7])*x^60)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-3082375217560794820353358390378158929964160099273368569381790172951766671490530397306169440452932196095869211329905612886331352791005251354993410090007849248724865155613536879867608352109381185539407602354453220249244855832711310751119682881192409094889460485344800129778758350230971729506975967187671362751988889433365491210168304714908669332631978666604565292837568500917375557433301086942089943044973113919412625668437888234447079827172019117455869948755602988440789287893387795736427086659691472479468786608710560377280135168 - 1165028324722067936228815072952452669155492683250002703015883446850216468016130533923215484713306682289301821800653956736127191627225209358518370985192696397520580796488535898779711002694605819727382172388842243288837173696657264698325794145459939658082406019749872808137648377949447636197270718937913682936800698784761514790204630770017998029746172458075062647807300460502724830750034640040351762274287216698240969495460775424867857638766114973867399466743211632908385823020213143249239809768415809925830758923562381031428325376*Sqrt[7])*x^61)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((1661764511511970894267517923628012940927860831957340488482458122927518716705853119312683273649438310299277761977880205313988134975512819109512735608039775194178093093367386659218995237400748475425005790261221331282809842510841894581768410585875640696422155684625483675040302055152618077784777199312253364076903096698306840813803087381250050342520867387168923223703054407434894859753897969064947300292492693164817404758171233422376488243171155156395885024590603023207204709926264335223837418120567969717369230228254242722849751040 + 628087947859057990967902168727347822760060279116264375337255195451261951080766971776614259243996902346049773205566515447817808395904957795435092000116797247051594713255540416013152853698266248056451241322801707711552502566339807155005527308401257267457376074603915837511003977788166940624681452898595264920496309032274524071118011606728381384389613796921555048005566922653293624269154700077124623344081975765009113047538485193947725591657065133312046145486524942694951629258937340523427191487703377947557866563981101114605961216*Sqrt[7])*x^62)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((10515129029516452622322822690469301113824116782910841300775499840679418396651946867205373863243115859625150107049015746676389866024730304255690590481606412288024766798667436661997924190484480493450740488343241286821196772123038565215186285425038251405309170894419076160219750328871630668354680328608252921352360758456919436949985182810253731305912819458915714501895636468912401560463245464787024838517241568762116508876600075052264186329789321035166618118552951111906569381527631800848404351966324713228465670271018951119424454656 + 3974345202265212944971020780123934048525410164799561981096233885983881084765864567264752848852258559457362357404560504569536989510524197774229155747844918082520500237743308643588009401898427912051597887064990802059688135972232681083555503744843880304438283143836312742742358139119990404181642669514145965837716586032619946406798137851009731111672910600726879717851252029357671763145258099113124033607404598089623595812892444911834496614602883517564812413140424734134294982841282202199950441125132098664097778079490191107270115328*Sqrt[7])*x^63)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-15615101466723012869181868358070910621881929064314918912427267529916025985853344338215951408334801564098537161844923519835870969499243386428708498959751214796216255950681753740237486207315378968337947248267437017481529497880311378537310348098862094978970805062803733885087413504480587883265246053902392779619296555673613158678716471923054105975511141554324788775401560663527783954568419457430370700578149669428601005264317605450483706262295471860612315356439298495181928761087814382552774973159474479292484185663905657784251711488 - 5901953596855574685283726480568194517939206949179051876466169299141265209595126680753310050545122441370026159916672727299795916386555810276221624236605014143138597981491726135027035187534811235665288132408356817709703065605872826512702056854538723330584661481007456334074448106727646381314509863563761256913176725389781567414387171714700626880554484341439485203462337820270774360942593609874137126000711874949191422569542472719429027103319294600625411057176620728331356118935953665039009284809756033754492159347626245087689703424*Sqrt[7])*x^64)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-20033565467710772618114485788186248753345816311926019650300254960488389662424085500430179033707120815225623762461932725697297627188855830823444521958017796690028849725161127668069083940571196623454190888421450173421589108296769498180047269638715788203925276513804275017932778316706561990239498059603368859337054194457329792556578134310898277515207446352858781423142367455227823957136912688567676807485639844404776944202168163254998670126519310172828542789830601656822315952858330314716648886654377349327126782071617501504240353280 - 7571976014499154949515931416444527954042963376209836766352348508155777112690285231785585291947095004608895765302790712314033290781880029518156714791227350270161618825291454288567825260268643283681334161590178306101700452788611850217607665922617246805223402198031045215112134200211541571546932117412511269849102249086108875635587917345633584755868590679492610237387656325679444009471809317759936799065681099819192509138887973356368395444375354075629219504620335988701607490806122024999858582921970639707877223373832515287154425856*Sqrt[7])*x^65)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((63587173225885295082112806348776585674389360782231815308243519314032444111494207256354401667767634566087191656298445126195637927254632650411421459050977428242092681924342236030086960819189660716258282986362563189269313861944623925539772144800142952505496504323327016961562183374426434808860485244365623559065526399002423120882252672525749950940891228988736050761020038398661059168011741102366794719390461206009634201962018033936964350613319293890405146961352508535667290205173563501216423546509168398660420510437469179096309170176 + 24033692418468178809444324621190734469084666721197646483883538430534883701938490825558241092853015017002935251344993007760686968541191267446474111185936460609047055881785498019122962444034144214888274758826914833566488822204153850499783226297231991770761934013267333704129372155530043987778855594427886325874583235704714559411429201149100763830851586360991965847208186109263345465386845790410773148216132305329708840593381465273328092744401973916684938491409084718469494611896231949242124411235922317923994251737455857254457671680*Sqrt[7])*x^66)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-642138616843409072010361356913362470390607046648575394938701605345347582443082296254939834862848921116752313118487969015340369380658539627592478121527196027647964169729488068659180924966809155925493144037423168632148585657734390084463515031286422910507249493938851210570676651457489341051999419212257495808906917717712845010231792168979019703792379500641197432484601731153353148345823222633291838774285367073304212662926337193231854304721987659431799993662933187018850425984472104781490238145331810218635748929367390886836568064 - 242705583914093192346644791634025901304878069999388100460178196299313592254127032626718222738625081454489048977572240599632430122286926645469225950549592401780818712129787748264907799685620808197387871338456631760097584781717052931915339364816837556542379962177131805608863141196792533101305985498941448489765488027022209737654578434934240569141063129321654733089704513167500693971134634662841189910973097121378967928713457131562876186155634584530357388094256545931152461568690432294152857122452174698482655077935725029277827072*Sqrt[7])*x^67)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-154629931863633634444017578703663609388982801276691995033381795978861086906862451607718536378619452798147481594182777856846053974334237704331166219721924643883652495308405977125605528019303068220101655827562253230992123012758852177373045729919610527685086466156388847132587493022959166484090758084161687897479671395286177173571473049316359978824948843270245954868771241068591971439340891295392660649165857048791939480219484811459971374537942132974421082627862693777737041183135111628945846670397142436598883111889158942656080904192 - 58444620708291000023178710108830414399784578630278928172019416328460632268747446830553206262803003995593665667492161026624383870871390402546711269662800206813384664843182295716650730424646121426898574122639418147966380954033736256922855653770501030093475643340934907303546190797108224172890092335856142816604963828734355017640947964138138157706394143508833370741786267593688404125433648380226753307993808600308163927785915830265962795713841191474859371950257832186688760507162447087986988674380593557161598554150042398125727940608*Sqrt[7])*x^68)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((127088901706373425265856646676900854284415103153298441903869928138284670685043334572430067151547267733904086360822936602517532085917985458446890020780288530987746594443734271254809462712022478683871232482042829695678098755623764924510462660470751312860289879128595420871944565540306133938942856689530093853810655879216526848330342684419513906617415860152993245075009829640296553569515608397573869535673804550150557835950355335899413609755507101472406281005749895938719361127614849748020284877139540029084771081037754476289496973312 + 48035089758770910594302458284335950052691851245352921765843286313289176413729264590136776085201631363135622754169465397464666793968536839504834356831482963472373068529879078726067221272694353393776152309896564336806434369299989711314844398826999366519290908279970230633311230553308822017986000453313683350274017035339538721657263926053424757725279782927895564673825187142497819052805434559976198055279134919814248811460453274503541923078800255747949096073420243948228227393750712198978694388521587344302902094497757478322238914560*Sqrt[7])*x^69)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((211745101200352753584341788213963349836908580719859169360582429511130104953717377148660213968936975095220294280362958071500210577319590911442355285927453857466711151096994592422302850978497201356022604949762379669272547697242912275363461538654122235648209361386843103474308940240040173892462711904317257328920858075236477922086554361309068777046794847013515841631724687530856337642499645295523580347502319934520645055222756839283267946999646120351315313174747033852007149190123524147444965011825321394562206046560840881661410279424 + 80032125587476816082941058045619280962509719949069466445750286151485335719015505645715140619278322464961723289225142654057312788580022553652622816456785846789418908363479129507051255316353996430328774929288814325769481128985865000974702275742752542018093868654320354205949031398140361204377994406789966533634441287017470169100763725610378840050515713923710567215635578347967556330132245386156581423995178648038402505256186904357429883366288717281381425729040300692073417497716992724568398997068832549322440690766013268731564654592*Sqrt[7])*x^70)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-396958859186765531357382527921753935622565084419984707431433569292003893740987616939724895390490030063775889996540852787119426270024662533846905743549182728005480849715888907377494135169833237845360276955534126888889984106014281986035517787884854811436994197914565034151977671741373262946498543129067340748345076824377813186927678513180349078599344249703599954362304847209124763952858674698443294029638418150041263092201996050964003272625046385938698283112324854049341845168289108953974909017079009992935547681026078236915642925056 - 150036346018869872222589622279178731079490493187582736347564536959857936690480840159706198916307591169716419117692324870815807196775734640934436645726743203271730664490218249864058567968350812726209809932182767645842065914860978110288546776978655744549676896695125933342007871670386964769491738842081743914586413128694852410952147713885787735282085014740848036556604854337252683848986922105031414333739697570374722757904049099909262547299252516135921508778095454674422699553805088456838591403598776355947760005591971787066885275648*Sqrt[7])*x^71)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-55427859198501322606875926579702758692400955479064230507765502202763329711359853403401274828516657076514361350349173928959212472552936892640197792167028878472513049542128775674860456141816821300580162683132982730587092266029902042558761917500866071118761599652280847867305710884240606664484031885392761961479731095214761247158784710666588615894666970272140326971653672249299179034366959716345415492125788939979459994210203623889703770315857685932347974864209653123969551713597588976523265957687878360425232535774173674607243952128 - 20949761591991200239749647895688737085024241808238861205697818169532067741305317085581759960722421599050890745956043344514341362171565775769047098016266437061661896906305202343649886911101532034264751150976752852123166589605847098981440352772637905462297150493523726477850010229203195278057650007381803702528082942827521016073501956622585942871242414732303913921011490533669395622020896399491227194190572259790369078443095141512189840237402132931573068498587778480905801143983731229022508240695696080367730457190303710527700860928*Sqrt[7])*x^72)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((643299853617294352407757886391766778544209933683599277510158506483287587371327780920940571100141451841088402238763631565625743344939736032840212433357226677808303711237342230530310379518411063685894460413700058244186716012420402244586266624910600470051835273401642624272434660700174770150340888241286623328520714902034406858568490791877834444538242449827328055142340248583767878978256708413109899102651499997016988515874433694423382536273954885812882969988492433777875237314762057951466822875307942898443692954760349700335761096704 + 243144490159373677510066493114860401624263945986200320391058436166329951760385392891795055953737428488884028489781146481304125374939440982533749093624367910061072649804332116985755438008612284092936803046260457696409869597207964796579087784072323041807894127912445441509921352002894940068302374758621823231298703439529588746615118541595054199566758829453172272430033131495350396956588013022613110264664284315937554449134684605087489507630319970451042000755625113970808965417045548005088772579728824964249696737651650110555311570944*Sqrt[7])*x^73)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-381867171423309822957055205969489093653114143628753816223623837226965789016757779730535247707338090810015196560373296211374493100994622576499681018482949201086267285530112036169593071868069354769135951013023596389843918153430144020542190815887975716590135066456919585221842253377207783635515676046102494606679247300975160827702729704650166369971384912357557848753238403729956549523519167924573332604782903127125697020538957505670219707051095264585096134865023728597581185544123020674551616381720312878445359843038228498640309059584 - 144332224206535532306174288298128551765981725209488840406612461316629007342210340863285333450103360119312290902480106157508989244637897895983167049138293038065986468638169675298989819452864468014976644327434929842481899419059785738208692369274094231480948039081524736044902586152549532203205455420869013938495432165664314770839102934141217102430818637933710879889858540387176028907583380918597347986977028472420698307699677447878101519370700168627491142705019154135094128742087564109962574429136094121305692144328852554824097464320*Sqrt[7])*x^74)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-539916000948579306241110424709448954956801337941679434320312726973609238130911571983372535909278886585110984749458797745542169337841553838352649939540289351367415588224563962988009276368252170493920888605413923002450501582151250378835447157329769615697355124235345463720147821993031241580452345818422387247234315659911163395469741546759035450052026705658185287485990249909535635483786464907433096392232556759519717143343551067752682497367918269475590441569314110024336581779553303798904812716529003105526959255986716107660289114112 - 204069066767779205199632579581059183196677681859672795404377954064232036755863960633358240512577026915789445424276622458790512173648128400130932900481005361370493672421335109051123402026033329169335814803549241538136284709516167602498219331836486513645701166865433857654682570899340619659182094250281291379943554917546739862770394024129430687396420351999647014680343197066736859161663655216165221864512931697722426728365777703940298198305692764442319277596320999476804356789018793099640824484310508372332671557392251717997721288704*Sqrt[7])*x^75)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((796856163787567661455602867518685726184122172942666475741987489686029242711848009532778887182593468519564278862588911235068309965878376607120466187714454803279703104355082699284700543959605603886084416040979835394284037623345980682914384265916452766549158133472697722887401201725038104037226505652823958952758590718740053570941314971912405662109005731786643380785151570476515197358112177023013284975974201967041525168362181559222309575571651940404057049937666059742156159878479849295086160331898931863305117398605372743472235151360 + 301183320010122467994465241451907330138005176937409044367323011136989807398063948055956700432320007786003119028140111105504664932903404333879575228420873322635746287054710074650111511595220282104425431026948308361801104741895799164971580743582675175038247397409325353515644138318475625116915270764752016701493883055910997640518517741441254116840762264610279156710526551594664529146420085911181064803853700892079961486945747913968665260864344821749800969091935946091768149152456705532052565844634256957521328057306122017992192557056*Sqrt[7])*x^76)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((31259068760475957002007577868657698138123109368023117888363718014817833754400353779009974985576337758576651584523978012190426670371542017657945342217661535496115435566512426214954718559770139564175294753306159656516840214729335756146193531800736542895550429622948609398556043421095225063975841936831807489852767686976956124982758597021706928712611752890174873094255498599943843293042057489301990030469790257989775349498273533932716336066731866668227968607278060553665957616845950784514017953759670739910318650289276923304988377088 + 11814817450812492847401561542130565916694670527627391085620885335280351271236234490468197892197880494516347611586329373623115990848947551788749160332267686371717646326946659375047859630608661941688116747449935681556624912020234237224516122969591150606193765129415710257290919120488814179518019056691173777167347782540731061670556575307148742328520890136529770025509136909119268106531415935093618610774350855098405441979276118785941394346527141552494326446069099604695901990557221937205421867640746926613711709680613043705837780992*Sqrt[7])*x^77)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-758195639845917951575586653753217235464519703326483488267327132303554146201762087706299809181575904920110062654689483169680991572116304178701471962982735459970209662958667430689959509067244613644759536201421378532546748047634326804273619458464308094252437418176611660742294977189945349724546673677253604875901693169760058702135599375281003439333229118469740686620651690716092681433161176877330109232354076681721700848818363481351345435102447859806672268992682837144718150894683439292483147648667991648260628701910807096707038314496 - 286571015452256223210420161754974786531455251484804229501965232900957920930696654770573847147405608908896166951575541896133714206756051702163153510648209043512969995911491947292804601889268334497992062455152871998394975603091697615736966556208285182511656793102300625089054601050135364869774061706556705578967866324420425119334051484465186337068817148778619097563092923460460283734975429037116402565044198584663264027910983467363064705677590662826897545997828789477360448530887747857962373494329002470061675529086224937798644793344*Sqrt[7])*x^78)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((443485210112122455781235533841363807947847982393195300603269521858180583241023607766464708439303152676304104196643226696892815633865284121813461909975075453943542955885511656217763882043060792444657051699526915133257276796608441280050728316268309155320773396346587891691395767979509560965732216507286772200401947872139440238104943262965566930984215071728360559026274954037578755876871638840165231056366004459972113393492493800393524138173813425340694570139692903009520754990804823705402990021684356087065928048422598864530267176960 + 167621653727414773710802653114740320967316227358048660396515066280453410181362075258329948272400444573301565210872578094554393633189266959237765001985038170663444841761867797118844835676739041110638050529379041333618645218657991690983274694353765856981562535600646881195915514552055168114789077222611415168229301503124882606801855515107867211765617930697118577702837856096009301542505836617772013675333496187856615675097434592662173351878361764480434823256267174621051048950587454174719702966859841610728285031595747548633501794304*Sqrt[7])*x^79)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((302781124010505229774434692816295984140366856222722775201572076334724970368173208212300127753605250494637746780830106103966947153440474999473476355656028896613864188011291843701439472450314624658979837461742213180460087882624977722848484464071580145141769114371538413537495573992040654612234338194069282660882781870083415477699512728230599084830630878591895007577876674623304909175020076998020073372436009062952238116344693102173304461568931343377667382172941581245464527583106109106019252552429253354123650429795507158278188564480 + 114440507973772085862949753659464150002224742179042207791919205925623320152018633174324981233706433949418529110215615264794134914115422381098763580114015891866748523461500614520501939279572762976058744090474245364247166420397923106193024269611808736305975945218354410370024793113929845193187809202404983887466153315859079295214629629909819722006067291114274727879654579915744087045249432774517526030965833369827513848580422200222544992432246942106185307915958850842218121284304223837344859333477202141954384699230729968163810705408*Sqrt[7])*x^80)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-475727931784935339232165737205755057741523888114983839762038299242105058522691182780360709819104388952715466017533484987470735226848569432148230101117833352790982456494121425745761214404219743280442424252843956385324351615447648285595844694582956417692747228252080942305541229180009925712935625078419134436841438820905435703861676178371109839078228949043084089382333837990648623063173098928171587319909772611290397337500264394535509080600213467365299025690280551551856513621260679605515927891192075122383164570701511260890518781952 - 179808257032862684550833353732944897880730662323788147840661772043735572948396647204756612531226956940399656673214512021342550487466418519286634205626720323109964159093725699098317913996096785735019677525715303036734151641004052063015051870451749423576346834723871566347456195878831392523951370059674486006162076779436206386267530980265466431784648666105775122282447083956672962621673005184136417522082057023374321040688805374417334064970637946793764077789557910891020493743807642768350671966245181203173556345902314420682929209344*Sqrt[7])*x^81)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((87447468399304422325319938021587186032199502702161592137291509402454251384748911465225645268367350844962154094285180569952813584619127736008060869749076010747592016954369085391939888009160801941857304583299841179453652362768532854779696368320991039258048577722732629846658775542417357990441722412056023670489475568696732055071835316166005734670540312091238992223162795989376164725130828647223271344231089740553573358873199557367451857930513854130217648423571118137015336945000673815290914390563091042093549417093954973701119148032 + 33052036309534147211013574545374923684699441978617147916609340397904412509957869513848841412625782840239211683006718348647836045761205033077665136255723080090137900389074527444386492279799691730395945405644671798938449831583860793657432179314025987512479769680680183432951414642897559081401917099455576127829113976083214131972298940566881405418132256207710319002058691894140098399296378917901902699287596365615598748725846698975435892126666285839339424830146652181671421236323215338598079758274261893477740013599229224818810290176*Sqrt[7])*x^82)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((206973744768087773730227862489036290695490906307685713850084358964416996969467286704315567116552308845900642901311673248319424870295452133880060485617382554666433309251319327911743290299763700150350734216573986755184685253800361035405418105989752136622467813947230101087417181075918656891629305083463185196510312380684664714108992066341835128133255265852909434642124498049764430107928375251762807826936444284677398726636139604824314947156902380678773385637587681249944845819304940999136494880271997059873949594416606281129825140736 + 78228722368016596386103408891877946065642173429078178392179500144977977773502709009391853607254821229470568723891577253283811722048620016946934110843554547761487204820407018635998432814309993586505988404041601724594813015466217844671936139492531089012406390793425327211624285456562749107899590325057938350722051770349344586330883080567783064189392448135864936976420898006487695383974642549839850521478880769554647557285310794667092079372307146418474066611771443939325940423117919011668014159153370165294920429306170118911077384192*Sqrt[7])*x^83)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-151992469095072731362918858632213249366178062650793747663808794417033963142137662319748088799016775032085005836100927654681660184052031242398417087229844624766162391213739066444141730576378639634027302152682117252869608190395079270651454984373138179146453438843541545276083146121202037484667733006022858518127276375167364490630422027793954385622053755246485903043823575611432839978938637696639181551087008870395823874424997735568360999303705650692487520101011104442021953057766909451642442156343329508221972134430981697538350907392 - 57447753482890420853491722460218847393135247216356188632159841556886992887085611671373555225617845853034005348553169357979698182773995109719188438504225718743509674048014539059153548505791099743548478071741185465813053804811107622060305237201405847220942263724039433684233368082698207823323194708629782774851534415343787486180785579955450486549324437216987692015562780034614820868873812083288606822354427103739889153601401644382550587109738240297146891412924795270651518280314379059733357579726680262572542214023344578238754062336*Sqrt[7])*x^84)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-8033095309275998673836980037218727801097452186182583138204401658286182031266322396231148891868633032772848939628155014418495425515045817152419287253842557140059691622799034399336246493430531498856298312764535038776753819504024916152840672582375123174053204984142983388895006880362373279346413118452724836252620842245420475161335680748634015928158024018890748448034876849806999632987713485877946379287131527259613541813816956213063991575127548928827226768250060613571892371497275037522546841239190365957346792117806065201182670848 - 3036224635203398045961805184848647930334612594473877982241268658188775023815601100059235117010968891758132485836147248131653632323968083807888267790337932830754063910707831240775070695317909630696235474760932398510529053780072831043236013036047434800067663068242198466231709125712402064009405591298994829762416466769966320716712509114450170556721840830932383810005283097278987079481581914494127483903497151848655961489036168960842779137327598342670162043420115680432736616442837901375336914689104187934096293389268312702746361856*Sqrt[7])*x^85)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((59676152515374174022738024126039306467651884942203771125784234637750833533776821952445324843609060410787267809638343092247261748530976593072994689225507455605798469774811040767862390729147440208372625703547664612993159319427818285328480442198810662577611695354382761725690880661348860372664825857179617716903854152753552690847779034039490765279124049574052916854041605428198000654419467058173586233105224934277576511227264313792951454726072918594081830757731399788608585055239550922448304809340552140385767030031039026157473234944 + 22555465536691669500872339024264423545016986919965464876796820302019834928970044726093519993023053434589942671368626376064984947026329095874674855527069658211084171796802819269842248675507481658623124896646604655239709245552436963484635799209794945353323374985048111180194143106554198111180569370699191697121156508905852892722814074174934325568808246540642549808771195135472764825191940118311814067475570347024636841827252956963734382408476920811373687502203607417948053707056927586714933427056878416430653782936266860614178045952*Sqrt[7])*x^86)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-26346426411774572961054724323054263776108683505393427355177942164088162762998071710105255873622673566378309561314777069249224832711719268830370945508177536084791557789323795929207179803869456121098328792108753308872667041617187952425034354974387387455277420787490500544615582003370857350784205848428589912631494744849446381299866960508210904473519960873418848676339012083792217418227702341497888405995273824579077477806789173332046957543838472813180968869539410180043297198202636929238701029043882950818219373528293919618003632128 - 9958013174402761926856940333977064525637503635299035769160500928499810788627933492449592148285262191789631777522359937861951063728237736013940917379555519975000433828461196380813979963586959572585198395829630321287218301402966268472997910861354801990735752024748587902487274814427536316636614016310843699395894232235093008864345863187576893699816025680742639514181473124700655362724065401745436951592165621434837559416105597550684282901905989470610610510669061109468913376304967667142194749400065592514293203384877462627303817216*Sqrt[7])*x^87)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-3944668540335355957248087227445484955557905610858475799337353060957032466905852631441411607808239650092468100072859861902089891165850404658597750104736990919047137272100764088495160323480956079240930139482565783041334620363547611723364415050842797562242553587144213206638815169349131826064711744043932816008013388271617778071333587781420178416520984017939733424164387604014158379176953457167702101502392895141533388625405647491127843188510990144326800732805465270396340674920777684726284693267660173622332167593479644730351419392 - 1490944566043930410456762808212049334345064262546203845212440895248697365951511098438847932322550815758720517865893866711584299270303638768200657742629836424061147794937825082888263259041278395851405632750988961092580066700270776653234696574331440169350001810997105544541572139569850641865396943663195476372984086450372391363207352066268835854688480880215570982424921329514759961638303942211773740518994563220224276064422386686069826446253414683954715234043840209319295519433413280329089275743227740871771816855937397924382638080*Sqrt[7])*x^88)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((7858630400772666765276132689923919087291768193377882950976297817207905716437877665908480426290054180629882745990529837671113820269657108717389419452044953005140601643059532508779158998599513598893784380232329976839546627163609083846821031306236066470718460421862738472901954697057770462096189063550305872372104876063111548379434792531603622252536120243172553541754293685756715747282961676788122647779683979387412102194856924927627012359924872622220310621231080813958950000186863879941488377288991498645482492048357951802584334336 + 2970283098002333154911768640464210948684014979477238686829464446468850297170583096415176881529789916504196423907960623831095614073433966509809438464653327552380566974053343710275058662662673861255079997696430453829594125882591619503202455431925066321843750817631334363630920883401634998719776296580662710036125651751066113203506002500942401663410987785141113403037970685989407801876203145144047669634001167754665953772560790493724182889457519955182681128308563618952065579595964848670507913550729440570335773551055619136061177856*Sqrt[7])*x^89)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-2647198319209878400999824979129699702487302070684418429015225917022770203665889705600017179113373088911926797679228350950478128653257797037130147029999882776939341954029554675633187857488673860411410855049436082751191901761782948185548524671557050559406445446426153358507931248479716489745216108568002245035575881089240624245181554375723895577014084805129487969001760353150964710653438282110398844055490306816662728721818579813769743986295131860990289573758826153256226754890981198440207634324018025499564091801212171074937028608 - 1000546917671073767514376676116819059399464065758617115127310370045963908925042213301459264973563150843515646725443978830959606861183384682086040154637712914806664591266409725521047231172802946797199338506483324435903261837768261880816072269556843401280284360485665886928252313398202018396466951600398747443624500166245503602957498821729269209643534046799957555634890478186628282091195315574211015152087036697680804290850289552143000465473626257598055658474993892815593008997886033532993104592539537243853475038543345837850755072*Sqrt[7])*x^90)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-128948243775522964265732118711915137183476388012848801597561340034392319317292510251811241534339951190409512280465449023318967901123856320014905111584721800861356475288044295832114886043353130311434935466365488175335765841223096700773471821811419344959368877464287831624780663725852045479479777944197313361910613527590344778859448504896198682627517046425631531840019378942749902815437423516154356849232644506409450096141547337486516872414235003545331954615141207052644254874039546939137961238513511368124068507764123185534992384 - 48737855004080896462142246184908259787864580885247403354255656059126658432172417984796220259338488930720589484035485758127804267844123072192707576895571408721179382238183899703923614280781242758009428389059806528014669168170892531367645720611065876495883952854845346745344620819478720006028815814036916269369181590895077226594131211646685785075429762149391172570669575327162364446035182532013464004028394381159120789665404037982593107301760371505928187674973975092242396278285755448745520071047784213186233130202572576467714048*Sqrt[7])*x^91)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((376216515077571099878592232809638967440022438013405909045818116675142316041469846241009511432155599870488084751981447631465075764414183017384134061152223145533394776841565127100421054115670229596195959440320898781154027315498966398553347002518948758425841904959045663642001834137790624275186262496012767598284794985746271858897699118672549015820602886872827533687935736525169289496766645977819166401883457609471988310629886150079959289529683968490342387140121582395552853005170421447690575743647008548466752105399432348027584512 + 142196476858662123632703033309073749720235559231767706160034497216089278739037654731629100522140109245299177512243321504545966314556429637420302314791185347019632806520538403272677561251167920470800510058410110137140495449188046736576984507758912905575211180585215216719436111470473054068952246085870651515481405228800434858419959427558791464469626296749191433129803748192543811050000175923435771861232168321036338813943115590835893086199517547783292737920091144899449659866315180667578454272782315680893691224418504061480861696*Sqrt[7])*x^92)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-128133723822176402169485217599671548914646495650611625519673307085336996528305841962247547090410545922898634297829709959585038467346572671108704750861095946909281328614007552511375320067896153883319376560890246734432378014604537787107655911423480179410879584912837992217267876458773435022698403585304279510520933634132222550576905178535580165007112826822472714036183088306772306682370355502969707591060577569120532297522412027787128074609502309903837619054775073111307313191472264155285881169849926452653364097305441419191648256 - 48429995399158683646428614576848119767114568873051067787523449666716423536219020882105837020185326852095874365624670089064686220385939683325259801114793502094971689678843223061288457682985193006689037560246875588833603538134470294909072905841630640886523464963526189845875725336294056877629806711636770394410891336512220277118815826788102430281882089416677757223263670710283812899126499219442685738815138143986549337690430302003262466242943976487997519277139873237560120559382135794472145444845307069807034448510263167364890624*Sqrt[7])*x^93)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((20126560897088202607919905518209836682382460574530235039315607507389526360438138134330346226827290547094930776931858516775274012023320331352851268045844259155698331968934234459177760357533974502372426168247039783169982921382140609808283700864245874131391405342448058940021719406316653335104359467750261854922400317902159409349048827075517024618516450458532247349314390293488793303744886046754430734316982468292646663759209963355173123427800671820493372982439091473120048403882487701105852340042546645911482739561517571796631552 + 7607124982955878541205028252649651626816774956620508838355454570277251461997911560330062194844976173524076849329990964858327755774261021245793096395297736485046251526177291045521253551234623529422304919671066149276452161368658641809608844774626710320940281388980169862315661190778206903345512533983261828031484181798603640934224070740858369305741119310259758448783683464181368340969361526024571472572100157056982055593731688245152421084937872075626726658118042302138849736729765934685986485114108738716680318016149028123705344*Sqrt[7])*x^94)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773 + ((-1289759003935170134233704911490277734128558437266552855749651287757630563424174590065022397169752374604871519376148968680498008898611651006976029792277080183367931681143296807141655770840823051250784898153541818253972498290296766068296078323027436931002010462728802256235378250609420454256516237702500713659846953391049012558967535015897718093588846635506083501146596117680784916909858786816913818197968425808581546365166069398960839926729898263179395682596619863760332638689564483825608508681760271816940106256032674745417728 - 487483082230828474337310653738448807143634398981408937530964574876968759092775198586493099326307450274065393936718436930895821585324399447970709334620776394707489471446805108753071945871069684444915581236678628404446938468174537550708995627504254166148198399267413759759886052110745734309281973575658700660197913668886854473141091550902709687028707205413642711619214006163187739994312243379775128057856521924824184911156163143297568927444998227575316250071035927562774414070344577312372865284504097336798168852536031564529664*Sqrt[7])*x^95)/9160550617024921678550221345480074231341640776558052365982199228168745120950470830115339392037045944377941693669936083161548405410550730933991872928512560233878707081794782195825856563834268716060768731820676644847254490071016650034138996203346675564196893491824160747987295701163807176637672308934929332397518814837653890827506896681502612217543313129388426805710789617349188667383346050818455501312938605887106855184213074108246894063707297667856773;
v17:={0.1701939376561622284, -0.1879502916145119694 - 0.1050278087084489715 I, 0.1747990557582744746 - 0.3017284477848646946 I, -0.1189364322529105075 + 0.3254234487003092098 I, 0.0815726709706809904 - 0.1062412804390575793 I, -0.06647906620229179479 + 0.03487690300561392507 I, -0.1512750184363548592 + 0.3212401789086924340 I, -0.01298107461673981275 + 0.2389592369789648914 I, 0.2170445716667026004 - 0.3624661492387478936 I, 0.1827482324240327353 + 0.00960407001986613387 I, -0.03879115617312016230 + 0.1211919395687681084 I, -0.06625979472566137064 + 0.04917063004768766118 I, 0.01850494867414829701 + 0.0986000210087938379 I, 0.0790300538772295092 + 0.1837436008685575689 I, 0.01082542992845721982 - 0.1882244402240046136 I, 0.04282891712802654003 - 0.03985880584192568959 I, -0.3193325631370182223 + 0.2238679295007736066 I};

==> anc/dim23.txt <==
f23[x_]:=1 + ((-10081 - 3519*Sqrt[5] - 3220*Sqrt[6] - 1840*Sqrt[30])*x)/2 + 2*(19665915 + 8530700*Sqrt[5] + 7787432*Sqrt[6] + 3590484*Sqrt[30])*x^2 + ((-429376519373 - 191285991727*Sqrt[5] - 174619421158*Sqrt[6] - 78393068394*Sqrt[30])*x^3)/2 + ((1709982063642767 + 764351360146741*Sqrt[5] + 697754136354014*Sqrt[6] + 312198583061902*Sqrt[30])*x^4)/2 - 2*(1311920496520506387 + 586671313509111237*Sqrt[5] + 535555187083542909*Sqrt[6] + 239522816532552866*Sqrt[30])*x^5 + 2*(3228020030219283430206 + 1443602373838937981215*Sqrt[5] + 1317822640365986697489*Sqrt[6] + 589353128876536507492*Sqrt[30])*x^6 - (5*(5239674087510250204472855 + 2343250882514857139977209*Sqrt[5] + 2139085610412125140623370*Sqrt[6] + 956629230568220600089770*Sqrt[30])*x^7)/2 + (22373305559287513442785481018 + 10005644923877595429570187752*Sqrt[5] + 9133862378658032804202346175*Sqrt[6] + 4084788046925835925208269261*Sqrt[30])*x^8 + (-32678109324597369098807070888490 - 14614094466608799226330987435005*Sqrt[5] - 13340781994788446557225675257369*Sqrt[6] - 5966179204567295826966737079007*Sqrt[30])*x^9 + (41323617552832675833877926073476495 + 18480483532701860252834978456247033*Sqrt[5] + 16870296174105950095599950961526270*Sqrt[6] + 7544625830467629024676808140931990*Sqrt[30])*x^10 + (-45696579924853512020483677212107091361 - 20436131802174098924481275426010882019*Sqrt[5] - 18655550626999094831144172148069594956*Sqrt[6] - 8343015875226665711067864341388035414*Sqrt[30])*x^11 + (44552158981265562958503757789593683269737 + 19924331204182663135794391284889602730369*Sqrt[5] + 18188342739558190509088874669904147667052*Sqrt[6] + 8134074153198510079453039261368257979680*Sqrt[30])*x^12 + (-38558486104277952132378311191169349511988566 - 17243879207590874006772239079271218926525095*Sqrt[5] - 15741436034819717935123766262539491877052327*Sqrt[6] - 7039784207520843048917506622494082617303327*Sqrt[30])*x^13 + ((59590131897147680528406594047170508820840781961 + 26649517142009059183985136910011168861489767745*Sqrt[5] + 24327569475498278355917136895395421305732621924*Sqrt[6] + 10879619814925301305502756672262960561117257860*Sqrt[30])*x^14)/2 + ((-41315548056668091179826020522435329565574544105127 - 18476874796470665888011885847177969797059265501321*Sqrt[5] - 16867001863709431209064452717263169747606170436924*Sqrt[6] - 7543152548775280879485045049958923234126424103196*Sqrt[30])*x^15)/2 + 23*(561120165429076982195090152348847413823921687994452 + 250940566689062298471434561144925786651027917397835*Sqrt[5] + 229076348281214828056790777463238399740004969380039*Sqrt[6] + 102446057358845313329959002494856544114516933184833*Sqrt[30])*x^16 - 23*(317045058863918664163569909257444448856101287500681499 + 141786860710028328598790017521517768084359880078158416*Sqrt[5] + 129433103281209115077858728872945392112183848588471380*Sqrt[6] + 57884243495107155317572258719173630467407608488870772*Sqrt[30])*x^17 + 23*(162537528496131045981079101774492222545003794027448181424 + 72688992522431593578636852507244699191956796622304269759*Sqrt[5] + 66355668144766880226892106652000603400223540587350974187*Sqrt[6] + 29675156932823237557711071457976770163475549798597608769*Sqrt[30])*x^18 - 46*(37910320955668845994937038099118112669310166835546184871938 + 16954010941142064640511631644866070562405304769164388594223*Sqrt[5] + 15476823721088166599673326575643792718061843924333725585263*Sqrt[6] + 6921445983226877823555890313711347823714694868257193186880*Sqrt[30])*x^19 + 23*(32263586624193136720298171784378210218243077573663421379890700 + 14428714577929762722726450374864519650464290185374189055751348*Sqrt[5] + 13171554083559605117346189665462920061006686677836420461967509*Sqrt[6] + 5890498060030844522472743754155961409244728632244062168713159*Sqrt[30])*x^20 - (23*(25103068383935782915363175299650295888772477814276447324542658021 + 11226433470061240040040492561544247929792779059995081525083764275*Sqrt[5] + 10248284753139231842293067227962092669865518641896421456761552402*Sqrt[6] + 4583172272158794744519002587590114090305762388405174438886743310*Sqrt[30])*x^21)/2 + 23*(4473029949083851143798126943969163641616444942093680124907925905000 + 2000399806308782861419436695945938767191901555774523311860193396029*Sqrt[5] + 1826106829907142459879189162451844626985425746471458665181414236673*Sqrt[6] + 816659801169803303547933766412940123088609231196084988392750621353*Sqrt[30])*x^22 + ((-67290760876778591141799696766169698853299868933507435982811895135775999 - 30093343115632055902420935270214998040057526340992873837365903025452183*Sqrt[5] - 27471338091957455854486401403764550982068015115757759068735786404534490*Sqrt[6] - 12285555881299248002242878908557503251185829563282341919675096201165926*Sqrt[30])*x^23)/2 + ((20227011205650080487916056550842284701970165430518107746595366446692660677 + 9045794407496711647158285071029638341534548595284510921077380359650599219*Sqrt[5] + 8257642745900046127398540452617569087047444214927080732313261152845358166*Sqrt[6] + 3692930102748105189902005936985647541526127836926940253868791102788605746*Sqrt[30])*x^24)/2 + ((-5596383435281538543301755557045328332329530770928743262758605187425053841675 - 2502778757888663018811251071489737512682652452549430113405768100453319208459*Sqrt[5] - 2284713970233969079899859644359863507105664261875241907968608986055041763036*Sqrt[6] - 1021755149317317191749144261921289404688421195390693326713059168423980501100*Sqrt[30])*x^25)/2 + ((1427049814987523938647408540124134009801630985066961363645031507390292214953117 + 638196078718120345504573636670521696118888040773967735452967334771758781381529*Sqrt[5] + 582590647375428650971666214254787788556783903583705399412818742061809942192448*Sqrt[6] + 260542458117413581173801660867387770353030678587995104134532668114947138383868*Sqrt[30])*x^26)/2 + ((-335758887160145292134486468644475275636808433944281316889418689910085865838544139 - 150155939147953238137929975885546405365104361177814577935345573191804412385697791*Sqrt[5] - 137072991691178401835316201989286522910770111496705600611547632852307337300143536*Sqrt[6] - 61300905460147753328246929323230317025921410002350988690473195420554017652267984*Sqrt[30])*x^27)/2 + ((72966512956148891637522891737677979959780169602306005492720592422705232974904979743 + 32631616610213610638619269090344056607937376747846114412068762890766383149772330067*Sqrt[5] + 29788454175457096789977429260749025651786626957211771634773285924228872929195363520*Sqrt[6] + 13321801696191903187661774007894691482441079104068578165628532495749041998722311976*Sqrt[30])*x^28)/2 + (-7329992670627137496813087875559220612927679846077988813364508696623425140758261542125 - 3278072377219501095066773216900703924666332231937538761246830956059372872311507844644*Sqrt[5] - 2992456976896174620808163750528998344404601926978417180091281084125158289456199192768*Sqrt[6] - 1338267444016672817477943107492188735454142495800267506085885997420376494034935945392*Sqrt[30])*x^29 + ((2725354599037660249331066966663963281093349955826569481300734963520967685745874300970665 + 1218815629247978249639082067008708216756382025451830768112563373677339976317441600506427*Sqrt[5] + 1112621355964951647367524259542075579837602800159335108780651776569371619318274068369564*Sqrt[6] + 497579397031124600549600868822004156793687610061589683484044988661780039260965147194616*Sqrt[30])*x^30)/2 - 2*(117289975715974525049670650737547792079279902150149563198697362185803503294490132438090334 + 52453671756043720833255824731870165169854415959400448450921594748844891635774129688614794*Sqrt[5] + 47883432074594607460222141096901001567985859912941141666094502412350289720282734764065144*Sqrt[6] + 21414121822957464595655792794609034208251558804474095316158884637158145707423892929486807*Sqrt[30])*x^31 + ((74838034540579147162366654594343181583636076696772862267805513347455555126763048520207232423 + 33468586507042443313326759830213528177049228422579844631562883714387800855686380352809233853*Sqrt[5] + 30552499662866968879606493320197670253830622667661505881528799289020379842954906945111622584*Sqrt[6] + 13663493225741989930757862385354856242733334454688732962145545649933361758847717039692879348*Sqrt[30])*x^32)/2 + ((-11068577743383584643196622097352695107575504629008995993997305014460889904674603106968414762157 - 4950018449689383671633591177635837625039459812307496672497892864028703564768805661484732087173*Sqrt[5] - 4518727941602711103585132982477787960030476618234604498863976492403829034971903911667780909192*Sqrt[6] - 2020836569850272404239662999480879956105250724045726691723983142345685684353458940362581114472*Sqrt[30])*x^33)/2 + ((1518675798339723638942826589131542139773906787843390456878834313330628616865491575014188134413185 + 679172464174276862453226919799258886428100305990945071037170777507949189089811448266076757856035*Sqrt[5] + 619996798441034551371218720071701929728210160567459006457806397408841205365409737268213984807686*Sqrt[6] + 277270997429277778947849583365939366911877950682568675921345987585144526173805814116375339216242*Sqrt[30])*x^34)/2 + ((-193397797155614716836355199363939027703732465495085021499847104953413530796156735593791398909235675 - 86490124227733996078860848175258879324712557801088032462252238328692279599628384796974720142909731*Sqrt[5] - 78954320068256657594460867149364920418029886215436669232226269813420828479934137638979993599723238*Sqrt[6] - 35309445357979544384226904115344505629560207999978024193842414365825259150250653418542958575175342*Sqrt[30])*x^35)/2 + ((22868405286089408159223954117175005868922915304698810268278945328156310879035443660822646759008478705 + 10227061751342288495803953718757326674012731757643925229492825347035198552430585031441803589762381427*Sqrt[5] + 9335987363680769123605733167830997657268554183636677526090386539980185575576890284847341016577165248*Sqrt[6] + 4175180476453850195639805590520138020368775655414391741764254175075639436431337870315940827333514180*Sqrt[30])*x^36)/2 + ((-2511768910919583101586067650317505545606863196483462862471526723739809457521825753934264472777730811683 - 1123297205717360323417088600258398005042065911365249873500035725294165530826612731206186511602139242429*Sqrt[5] - 1025425363923198832169446528245873736705764696432629753348854694869512247502345697773903365366488063056*Sqrt[6] - 458584163916946605468667757894777714163547183873498388022574366568327231908272700164587302970397556980*Sqrt[30])*x^37)/2 + (128171829708240097382275258611749458871254925500354463724561900426091198833563366176895974484046084648551 + 57320184805630378928391371587282046797331701214825092286427280627467356461000889591829111251340594748791*Sqrt[5] + 52325930364014390207388322302044331369854984186799741778465501546972080776980272018927424113431745536622*Sqrt[6] + 23400867455971298392176346124321675664240298638704348781527063109211484829300939954152604834905276379694*Sqrt[30])*x^38 - 23*(528598113809225757719283188012641556213909221579715428622477408962447819183663118532730831483493712715873 + 236396263051119818964564893013413721243938024430789915933223615926489308146122104646978018238189628997597*Sqrt[5] + 215799276305038917329890406364538068127283052337198330129390656806740424514334700202685186979774812120158*Sqrt[6] + 96508370262665332313986613589413798788041791274865961329738380767578431257888364311710446107400026962150*Sqrt[30])*x^39 + (23*(93225216993869428948129699152405210109483080975980673336650405620678800326736198719672068240514094132062387 + 41691584483092127657846990826132685031909467122636376375594410823383332781166877660151747280689490344088643*Sqrt[5] + 38059035465869865207521555976198661758318352396921821737832401402477852875171858955894600238676689272047766*Sqrt[6] + 17020518091952079164191696866632878037252631045952466636804038743858720517044632574730929945989044244383026*Sqrt[30])*x^40)/2 - 23*(3821888078892979132006543730315705327095703633778361384092909208580906078531276453433596943396922126192509524 + 1709200309360156105973770042689980261625506150337718919711124992642461303973437523677537595205180124987426211*Sqrt[5] + 1560279274552276356136727956619191649866165990548370736151960620470728577083596898342987572757618654641556249*Sqrt[6] + 697778104356589535470718549702465243471039457214029620023840996685714202634624746232597437281572044369012635*Sqrt[30])*x^41 + 23*(291414079082265816976176591804193680642973388841757926379801915816410489408117649581360988695934553716488928266 + 130324338085689179211211201669221895282673753341464315616829013895535709955469012691156170524498306413275179627*Sqrt[5] + 118969299602436002840659317503787571738028684269631680930179803312435390869883596680182269637238878586645915222*Sqrt[6] + 53204688229317121454838569788160511803643550106687947612579217486831866151249717938757274903092277294319139436*Sqrt[30])*x^42 - 23*(20665418575208209689124165876727513484941407387823547129795253418220776397191979169190908851062899984805922161692 + 9241856143530481413844696377060708313447144313775023017455983541908401583615849319663033313182332478487329312026*Sqrt[5] + 8436621805048911394312841146613966466000872527180403309278772892132415391817368255939808776782007030104841909007*Sqrt[6] + 3772971971309268867639554838879230402946848268068217251447451717614692965909702826737250565323233698054520049459*Sqrt[30])*x^43 + (23*(2726052650296729544429048516059935219427750079720255583504673411775837099988555370756225013049807976924262356567237 + 1219127807261389901722963973644387078073595142082168069521042234795273145508823261476645844128948658150024194611993*Sqrt[5] + 1112906334198122834245391023641469204214322290115402091852657892635772589605374676566658393093367285194667209403860*Sqrt[6] + 497706843171420312413864802124844680547198939353694911373508015585329720858941156649061422052853621279748773684752*Sqrt[30])*x^44)/2 - 23*(83617695605278891102717286192627114868628489448282329956404188337699899197226591059833536206687087990771819129887383 + 37394970299057804649970674720157799652723184200474082999261852234893691996087047520152959660558462916861182234213253*Sqrt[5] + 34136781283382778770837130209136654320889026366593853877830715260374156846961876985648903973338777220907400321027454*Sqrt[6] + 15266432696537281079350513846628125033514920010047688701516961129888194597143401881610171738782375549682570081644618*Sqrt[30])*x^45 + (109734648400245804695774530845996490431675704046355341621265910873497564644534200426396178996638136441908687881512371316 + 49074826661997633883668784272794648848157476797614372362393709092579870557217704561065051097619888618740188376521017195*Sqrt[5] + 44798982614053430353547882446510994813629693434306705263466741917775127063158253786532417462328150386091106055455020092*Sqrt[6] + 20034714089570939140137164326116284316615915008461458052833686721496716727525560322850561555272170973571307650413480938*Sqrt[30])*x^46 + (-5823142620162255820851134476422278294739377414921589796932532814967399942091362548199298620909050628653253101481688016123 - 2604188548271808293473056924732636752464222906185187310178726417372116958093582018786379251062807379397197075511168603055*Sqrt[5] - 2377288019808500961924144812986947065987231847944097896616033040260016135213890672811989141872926297394612558749539613927*Sqrt[6] - 1063155522877534946205906570820499439358156467398511748526498269179117257335131000840351052014957109753693809995352775283*Sqrt[30])*x^47 + ((574713096487157667387837428029954557828958529560713433859376368973019015455562932561447869801438763429441196640730690324161 + 257019510260936027162330635349044442590568470699922840679591359955095599335066264709134291866170317525123726006920010856345*Sqrt[5] + 234625639148075275153173346725964447358677145451119347139349003321327085543340268710402768844159152580843920845275555423340*Sqrt[6] + 104927775679886432183019912969281253048348341972273358454321372018074503266448782266005961898919305436813373491598332533372*Sqrt[30])*x^48)/2 + (-13184709535182086216651902351058811363116300527282628681889416777159318782990639745146133706356986153540528285328232630014445 - 5896381356851359965788039029973311713050945543507102265991874662902783671464488785546394803762357428875542067949882193810487*Sqrt[5] - 5382635128000680671482654663574672558382765786483650568600703991364672090093550290731237091187512485175913794115366054178431*Sqrt[6] - 2407187608857560732042007009505661333992065540518939020458078094183969761236526569432025705755816594252249606153747349084713*Sqrt[30])*x^49 + ((1124741701613028708986847399728539339458598334207676049755900869720495849539534848789936335780737150151414765318093711304460183 + 502999780387103411147010920249315118137003553407040251973994606871385276711609304300543450139205901613813498020564983211076627*Sqrt[5] + 459173876896935290507875816794000251784527452661017784258346768893385131240791059284746115659686690666671432900590237166724674*Sqrt[6] + 205348800446733501015839150439173624743731221950998471665406520996456861298290152208768883689391179544898921916774135435967578*Sqrt[30])*x^50)/2 + (-22293352374031163359450993729142091370128421074397871928048983568294008432831837369811675250017237158167401274598328394816050724 - 9969890270937999720616774717542046187157508794253060072343382517014369992336265216612003367382883708211562061085504772822669381*Sqrt[5] - 9101222995406724525339517066504187352312610442601508448814954210773557920056959530626491744319018445739931990772366888874798314*Sqrt[6] - 4070190659222738455879747242980439784457269403422875030565091817743027028001268115872587013361582378267401799960142408993505104*Sqrt[30])*x^51 + ((1642236768128049724372475748025749683739478483038157871409641062924162994328989317338531967981687161569948408880247755939343109429 + 734430609736775847981533988905370321001240813398159671191075078924461314746758401023404747478891903295856908933481273505076240307*Sqrt[5] + 670440353125175701861414482794074367259722883643299994942824059845961035068986307497352489416877364953370441712072266472943475156*Sqrt[6] + 299830040889371287995939793966694131813638400923193172742668487293604193961624667520494056908348372345538959637504421157450215812*Sqrt[30])*x^52)/2 + ((-56182430112200805037163023074042748018628363742109536623128044967490112118764832218790026116872262240815396992279929877888818439349 - 25125546574402427365305397622421159143620894884100615632065451352019204932441775147929907532336879361498291334189842951689490589115*Sqrt[5] - 22936381047411438291674667604010853197984809258711826165856909173493867098834512356991875477837456801565932671737366203466261211222*Sqrt[6] - 10257461435969960565587239488550935509423844008713703246355467051010809078300352447329480147981843150282041260787818624834915309238*Sqrt[30])*x^53)/2 + (892286395611045128709456483519406652092675513869870835177007451374861708339308174538604119831303664827822502293459682584204542332675 + 399042607196913381316307811408786374790691876163862762098499254076889635831449911615592395233368405420464834995865707329976191580115*Sqrt[5] + 364274395612371337839141853733632660637304881159514015469517028110421304300205915761933727611344388226864243285532221399217538871436*Sqrt[6] + 162908462210382688633499154389902835896669009937177326343578324225621494449482160715502807306013135858482074835930850161185588252640*Sqrt[30])*x^54 + ((-52607622710799311119777560286394990722647930284733617840100235389566231004161945381015104265616330803300247077706195381513284409201675 - 23526844103201803890406670305793279121093932154298038670295725568951089573603468911104593698911192142614993842902287406651730351760731*Sqrt[5] - 21476972037051713852314286992464238616823056611839016196343080327849736696128633759907548589918654044176032186322419264621635776318030*Sqrt[6] - 9604793885141952834462734545520710320748405992908961051421157908955653012748905486163983126220557237642338317898261066056984471684490*Sqrt[30])*x^55)/2 + ((1438570717309236639453497736590633932654644715283154730452957165263589121916510878015738351230860386417748178503886885097277112807446069 + 643348382868817295572834329117525391892026178213007263477390244123589606009755848525691601102880087211951301018386650141651438669394785*Sqrt[5] + 587294036052869011449407652296903532708224409062381194380501813212153476936134699803397828187949703197095866604262667231814477682458088*Sqrt[6] + 262645877478885476691889701087145456557667005981908044916956919844420270159983384863768905010630625230376157418296107554147246509752644*Sqrt[30])*x^56)/2 + ((-36470674503423529800985032822534848690627833627925325240390330380025530944601625121489107997884525376132672519145534357819602127695605021 - 16310181474984679838838330311383074195919602616606351540021394210008171974048625188200298366384896707965243071034804225348603924297884409*Sqrt[5] - 14889090518086652271084592870936975155898790874635682941281343646545288349309979720692222740410252287671253421534006736415063204259855700*Sqrt[6] - 6658603704317863296869963081673063261480093749158299181829622714336520358750730305064567554948202239156952482021032663239069286584596252*Sqrt[30])*x^57)/2 + ((856685213767706926772800170493483362070068313452436786011366553729557947671205431348333155403817026761217643483694698608184463872634799923 + 383121274660706283716986541454932154529037265718309920006834413135041244557923299082582659442272005031032384737463560163798800291056245731*Sqrt[5] + 349740273986335397410774276113894386512392596526972885037112768261831545574750295162775006487538600553924185291389806809189183756905253994*Sqrt[6] + 156408605420569460617898572205935178480701445091617781893254243780201197384665194280344881160546572568149971935966742729573802513410377494*Sqrt[30])*x^58)/2 + ((-18632442489422150990165323284536172185747524855816439703363405246981201834532672444682633239755604032586272585314887175930185266533934173161 - 8332681598640667167743441248453198991730484208417430179286822281496252899737868731143810015749276944830055472082766063564614665508532231523*Sqrt[5] - 7606662793472837205270168629527996701706507664117027193754685836584710426488871020583988806819952472163149594750261858638633406876429696696*Sqrt[6] - 3401803017624741516455109183792795243278475164580023454402893067915134203255213322913000596353743199237835220959273178528692322319762573820*Sqrt[30])*x^59)/2 + ((374942761430226024756130471836789280723453528989212490113454280304384924803385450162636284670738399659067757668232634138786686747578702770587 + 167679500445894332547044495578188208696230714872594560681516227875436970270407136916017108135354301938394380342580024993214588256947752587025*Sqrt[5] + 153069741375689809201890342652146057133148272293583445854971047790585009603683127845037540622234285097485231258373261497546775152467847571230*Sqrt[6] + 68454869402870917642634732450354091031227663722651685016764460356167754011151949914431622813314225001798033762405440448882535609894516051486*Sqrt[30])*x^60)/2 + (-3487545984068673994731381075060440749059673764655661679741472176644990124633759419401208939537670792648056502308703416089742742900365103853339 - 1559677979006790727412444668609359169623815753500426637540074078374832209651455073795586559768128229674680527788644659409259363568277443233025*Sqrt[5] - 1423784685910147000802526611981750414466241000742983632906195481367772647021987342250179872154832930199247036856635784765632179453772319191204*Sqrt[6] - 636735868603655144756037222801273162711330466669021727967647016327467759969281617151551341762939135123770834964745175895509618753384178314780*Sqrt[30])*x^61 + (23*(5210810556986866597976067288142756155149611000412093521813476304729350222852177947317106634164624204853648069418337141577277794368175230446829 + 2330345324659235087125480056214848577938847534716579992113626408162218810799483492458978599883732286108207102790826867068028997140654773764323*Sqrt[5] + 2127304501820938143758686586032151831029924399639780316351232510223817743224578932562372857620714570478624131303461231202570272579475332925594*Sqrt[6] + 951359494982588568498315319885708327034112940013043976051430219847638842999799810360701896621803405523268570618738577537881027928665155127046*Sqrt[30])*x^62)/2 - (23*(82614842460356288568458955228020837793975838892132969164993080255538785517440747530308836198409473265130774191878704184204437066863418702203191 + 36946480738358527182131084344146580613612552331254324294302412752721432156802117818956273330283140807617094650736172019371917703583167933002775*Sqrt[5] + 33727368201381817619100357802370586454471969196107205563905491279338742196703814885906608979844764333282791633274304300978960615229224285488666*Sqrt[6] + 15083337600090912128434746004502111702086639513295288473662333612579854058411288124244883116337116299688126150446203467007950875052266530640358*Sqrt[30])*x^63)/2 + (23*(1207291843016403421166187380861423379928840476529142108341956639656134747113600675829176513254590668495292053991291504164208258135787436463575973 + 539917325933136559896279123808021211420654190795440391499571238957955777654736905621391903542880021945091107946564835017276130491264051104581733*Sqrt[5] + 492874831002413174577160422501498783806750173288975851274089215290304841435154215170993992270828492272718289815078378764499711159634799132246484*Sqrt[6] + 220420325304023334309863558992454153506422523315202311234882066210692268331654099102531431463979023835939436819922452667823799287472215455405152*Sqrt[30])*x^64)/2 - (23*(16242662366753549201181873520957993230162849876880248445676155422351839446268380423825624809714371845098108361020754333773565515089377870153372893 + 7263939437527711222602636909165224479931716234642562261815885843779175074415057302191583280107832824750755595270079634639034203598455943332492115*Sqrt[5] + 6631039143808859672073655863307373895679828242170274872127126706015817593135205996163481362819442008137631840621425519946410000148075425815512952*Sqrt[6] + 2965490857403722792434439986569046434937998303584044726002301514766259905984448348823979495684849721488074355356886556266403677829189099684137896*Sqrt[30])*x^65)/2 + (23*(200926335782842369744409786254220700820938662942957996929279749613350920751748047231478071280842594276737761215321989169013787549984187289093848017 + 89856989056076792277156574751190754658781490204293496104074252829037256825705320751771897971088590761749586296769417511829866284817704681950947405*Sqrt[5] + 82027833092513504971343054613888184374577801690686051786375055864885011882091962078524765795221815062508891169858707404694904387347164015501352680*Sqrt[6] + 36683962168373398540972040206708008333951418541656655647106453301448789731816441935753826485800426197696171143417772119246489603881005588360948124*Sqrt[30])*x^66)/2 - (23*(2282161839252398507129142592999239345416521411224239021890112768621000775483911810151224329119201936984905941083974530891481774037514678210227352181 + 1020613801644862179006127921045338497674910768100028589747712067045506500837629168430909909751509116371742279615394994903744393502206164554960490369*Sqrt[5] + 931688669436657043525509673724060635985982342720798170698531837179520959650464009916482056446409077814507148786258545286753063370417476652021341680*Sqrt[6] + 416663839745339168440900230009344361911160420467030104321454127602573186311810286571728099613215361468806436030673474224121675468384608955793698528*Sqrt[30])*x^67)/2 + (23*(23764515287133708958485807551040681431237623369681461864084340515289929394742469532108649754882283909725851084961548700851328415162095152161256953857 + 10627814326872781319995171938247591465226473144751368838969338205274382580017652161928208719570465523553999035943245804655280850269925039265343000027*Sqrt[5] + 9701822739674675427230358651984825161635957414592160479337977090585292072050995972297118536451078883426459357756864010866872748653770341395921324036*Sqrt[6] + 4338787030313164032475244471675098917555054958666415576231765209117310299402557036412312580892865698877628027908297368632011344831677700951654376976*Sqrt[30])*x^68)/2 + (-2604769744059524015930451741074673604499801504970650267730305128851082078293759062062393651402352867207343999067735524681954978181088491604771068017517 - 1164888442690364942696766300712923142024275232811759507938547794565382631729162337894938119209873292340014115709805903547712297611876301656380001758957*Sqrt[5] - 1063392795064294688136441755258145113637440460585014816485423264987535229300748379762969638415779285159499854640903655457576066657150531372347046124227*Sqrt[6] - 475563715309453154088397137911080064350575939790016232946243282709272128791818466168353821031680441724367212494822161771559521574631298234353024081835*Sqrt[30])*x^69 + (22682925671491378621980969240204672959282441736381641560752993911845081950524504582878570500817014318973900175750408673468751482260074920286504323231953 + 10144112746005957220644112304821486515863370329119577312730831656748000049186210700105277000600321018540354987912230330799905167057081513383469677564732*Sqrt[5] + 9260265628105227394154908434730413947082868396898111943758021081657215666233701171859788346583032989459373400259282728102289230102606574002075233304532*Sqrt[6] + 4141316686829615101862393048816275817813862716772121640345666727639261677012983470321711866410645385870699268954752473565734936225266241286987625277096*Sqrt[30])*x^70 + ((-360254305980419252115057257684487675992255495820605599009386378727947184634237256015012453450959131355997816157806864135065549159652441784119128306868095 - 161110623471845293780964069890219956004505269123133608414275636240191045060251109752385600801400195364724365405545511408873479601964825705707619135588459*Sqrt[5] - 147073204548751582190045294828169390483069761179858717796290727177624433951057482720200816745229354853344705220193228841605850105580915682159622865497396*Sqrt[6] - 65773136607947964102917733012870630556261079402733828444972032490003741006824092319884755659722539645433973142384748783991746270448577332785108641715696*Sqrt[30])*x^71)/2 + (1301681500269789603119592402474285506136404749005108968424991288471682958073530588682175200260029618899906272425790594075210413348016671727619325056130573 + 582129663931432078780907146235473734692016062534485993788938525226572525945463496049134033348325001749535404176846967583330829159952428314662427150995306*Sqrt[5] + 531409247213578051196595687942629494752250637409818934173866217078166301947728270800452675410018513743233850417750941168013055363401951977705334909625310*Sqrt[6] + 237653440128310245240935168356944657179207195061722745303561059991400614307804016133598763281841793384338097290733224186931444084678052890910466683771386*Sqrt[30])*x^72 + ((-17081599755222260226726077193641194001206928246706869429693560345455756489397902357348730616929767303888571888085554978030872603072638592725985664740089149 - 7639123643424148433277697890864596293309624046597679653625981572949457776072263420691859116980088790961283176982787337547101174385454026919095686806179777*Sqrt[5] - 6973533898457428694313713877259672456556851266250441386079060573908396587490223298343786173912854542566510463109850989627026673674621318481608900936420940*Sqrt[6] - 3118659168069985278224987439641467067728914537357995589905334926218339663278787889286780753551933262037812968922806271187716399852056109753456877051606760*Sqrt[30])*x^73)/2 + ((101516693917559364157639379705347196451573302466047986580440038397219994842977456060495588587269671209339707261695699428751644667558706841117742755149366955 + 45399645690140433964579799727057648743038900874812577410740498650593975478673129057343245832095663619887363677553856607169815003447120065531433393617981967*Sqrt[5] + 41444016745386851242968345028881202283206151762316458661295632929202772634775340493964593033234961730433249305281397421822121587810844500037488282139261478*Sqrt[6] + 18534327740664918617683553381511830482300873993448233710306275614119945691018738386613496553224286894886087649438938502100103071703931105080950872507610154*Sqrt[30])*x^74)/2 + ((-545041051451351019142984701680237653307958886106266235380910843067209501183983243925018154403612235990716402626188262749649553475345679328224590784027631659 - 243749768314636257785469921381268320644237054043493485301852631301797525518616532024208135809409550947547446375400902708388023832249442640685291821116801043*Sqrt[5] - 222512077487640457924517301373957095492196894780651710644458627237112461398320944173860991583984000314478868330122573302558158285013541430460191055215589394*Sqrt[6] - 99510426215412936981910274418158944240374043976931946230193242289804042187487152554707186608525931873044608494781511317315565959842095204171642289738287830*Sqrt[30])*x^75)/2 + ((2636272582530552053186922427127991034608570699452684825649949391593198444327035197108774912991808149993155106305788113595883529842174039784183952800323518819 + 1178976940351447788787530176045637363855377516186661347956311715883165497900857598941455858548529579686251050885175673587950315780967478443516337848571667565*Sqrt[5] + 1076253775014851100565720879136955994449873303804057655603872804854017006855635751821616057224736976085972278743133802239487221190913666831760998986435306560*Sqrt[6] + 481315320394794358574422914880830790183238169427128499662861474300459779047321217020185860178683176024091267732684199565368852065935536572292931141614949516*Sqrt[30])*x^76)/2 - 2*(2863293068769424139323606170954187171059981285214585937749195414155598194344092852839453600663779174734637200229574576472810894058003152961583147057190170473 + 1280503588254482497648612782663814387740813114593296483280039167793425155411635740893152623599486814695441939701048502677791446520936936940598010263637213268*Sqrt[5] + 1168934500422145568783442509312482800948031566420815129580679784544839802834130307525652720883305760612354586770545982188137966723696200358319360732293693514*Sqrt[6] + 522763400837734821415459973285696354176071113676701091491761495519246136569668249746615575879944856398955925533495126952109805674504931814504197185374224808*Sqrt[30])*x^77 + (22275707314033681032906139936749193770036356868784270202311209101681275678650316325477878954280833205614889374434667437047037335716820300387732593180937166039 + 9961999160213713170578841124342017575085474205015101896798166828384748947831018035737495131226626567812108897267896019456187109701900017875289605517575619594*Sqrt[5] + 9094019429827620070467963924840362844162826771388239055049747945198787958814208933557632464892016953445753036815468281967653429584823770877961502435183163618*Sqrt[6] + 4066969126759687415933714079553105733248009202984044452480948867017527839777380417135169201587508780485168115044548787970020701390056109372498460061329943200*Sqrt[30])*x^78 + ((-154650090096723256123696973236398149702049596988456932134555372858045760880704074265021213540325462482438919709171051196190313196992500750685695856290230083081 - 69161622836548045445692124842885453441253110462619910930116959396282365249900140327170631138216650098414737773394434526076460062875312037890110077021811687405*Sqrt[5] - 63135634902069661189304129125040740389208934498972997235513566958174315575231232571799529808432566067241658605817458365057818102917012089233718215577636194412*Sqrt[6] - 28235114288727208041789704629512038205062620145928469194785182618030137754339984916827930327576924600599432950216631798663641479886532384777611428039229334716*Sqrt[30])*x^79)/2 + (238700213868894496398832943960962579250981671733843559908952110952623984500940916909094228344213420613919424928073476000562363642740479598764048412288264627573 + 106749980890917233442262354522133119873783639908307088198960886348988314043301078326942191449445625655941183987694591750371731804717796954392145315175228714006*Sqrt[5] + 97448954245334663557720500146927959191408716225522546581851527657170690600758425250261994915480466617797800592131730835963703805550658508206295226787186147306*Sqrt[6] + 43580497205767005217430993707066934455776949627915688837251328951066968580762134040434056532001674724410455770450558658052946920796933935291816841940207729048*Sqrt[30])*x^80 + ((-1305890747925708535725793278500484818596457148757130693758626580486722860735201904258781268091209516582526346927565850946895255095927753110677023421899563738173 - 584012096709985354444269082184553693392094014839417566068444968536745509654155614014435563615077651910612495561766518272586247486484413942548123507016086755289*Sqrt[5] - 533127665373245978126009410780514400274872716918257739679551024036480655216718338915134356523862561931190606631792303229786401516658554976106934496131135767174*Sqrt[6] - 238421940092067759651167650186135791445719071538729525282965313670067591523470515748556287866465098517032083364517791968514956770644051606816279200159361152882*Sqrt[30])*x^81)/2 + (1576969587990872664437081384141169306228855164735298676244822397185123013715377598965998915021965774221435577748154337458126471179230240516038779074498519548164 + 705242239439485456972176469190099550287957194095127971099228774179194061899419551916046146309457994268011328797058201766009466922558618850071960764519995679269*Sqrt[5] + 643795138410776170667414222595515237700991984049899257686378653026869151968050688385253950233335750428707755931973926956399065079708628292421114354514787523989*Sqrt[6] + 287913938614076288744023084939397915989360858628442391880071528101305841726603586375787050356084468669405913951679421830953739668040781847658682046384193205303*Sqrt[30])*x^82 + (-3350767305368523151358756786452486702985971312641484232946917459579434984101327503907642738224818938891411528596619368216245212116099623725971537825344565736044 - 1498508694317562755364871838781367840059209233913542687944105237915344978835703893477220712610334520732318025285885262667260108069614113808627421032363222111471*Sqrt[5] - 1367945024158904425777157714738791686836322698309788258748112168935017804586756326779307611582920573575683314499334922543783574401300150523201736942186281398946*Sqrt[6] - 611763612700380474842538857363185290983038355648994760454741956622791342697112981103295455798307410603420967380502842207013119997087029647721074327241286845136*Sqrt[30])*x^83 + ((12485089509780029533434819491992991873368303962083020318406943406270228680793580269071043268158457569614657464470184726377840237155800439169315163356836519473619 + 5583501769807534289912434109872482623874620904839062772117092798205339083241702355234662817087661225298612297653595902233836012168604658677171449433729969601331*Sqrt[5] + 5097016448656006612783003605199163058248639243288628983105775773706310551925080363901300396659414064215809451142477264192471622928654987157554577982135810000690*Sqrt[6] + 2279455052325879475802132656983689040819462653145426091998429941704680231816073253781643681589834455053026094702850411925921572109396744289625288629893759693754*Sqrt[30])*x^84)/2 - (23*(883952944873713971927343336690009921429059961024557858297751266524260994498947333461721943288118028660849993082757977822077875926935192750735276180656597796261 + 395315774729749739128527587943434589192398172779732526726207725270906145034558887893066717600724674260787446554537936799796511967247654857502675632042155413839*Sqrt[5] + 360872278595191074323364578346212027937069376942868247915928142054717859843273633908766699406866181332977094955468079565838555676578812862876332766004823674036*Sqrt[6] + 161386989226817910810455952962053932727770553837475206483308056309975463450059706837073538495627899400438995200963048633214974691356977725418645433944605000968*Sqrt[30])*x^85)/2 + (23*(1254846675197174824708468045093738922327870445829169909582971104091957003223997169691800488746123235280881029924154972000675804220948518851308051208659550850553 + 561184493416096445047610143969494459851108547745535650703430371049551429936030761805299322666454349257984069903768883926653459401155757594042754609989696042837*Sqrt[5] + 512289009943508998852358172732434532614340576282748287879410433765954374352537998307964513662310317285442591147948513972392616890426726532605007753168308266286*Sqrt[6] + 229102610071950364019702074868042943232293189711440732608759720666530037084521129000854092379462295283971279578066280396901083592545134845964938057423265139098*Sqrt[30])*x^86)/2 - 23*(774875728310244620397744595146845497110769611282710897374961139507328265920131624354703341116566029898500856904845288292100975659794795646040505104434738075811 + 346534960523273044342986437862087487557711756228338211029224719585403366527988948977479390512415914949540465004317473441361524547089759986503714625535519528736*Sqrt[5] + 316341691404598148402035353756286490909133959009594873792706787795372425174385779565911238443908029177388684311060932177073803619349557002176068027645476411868*Sqrt[6] + 141472305219588477620790717638598335529132888616389417147959945014654133625727306868257677927023197924097182855870879314675975663344163170281520107419472958732*Sqrt[30])*x^87 + 23*(831482515103448698051108060480922076518205585590560138220957926538945721643295437625056666412246362252538086954104589931989650419495757211826932269587923052434 + 371850285174761373953502765589863014291311244742532991315533242201804863642931764225066166507927015899802965654402059559630320459900945488331954132519911770537*Sqrt[5] + 339451315341576091593743011514681428552639997458252846384268450633554193552492367379321738784485180862059037337772711086028323989300092454942407856801064728738*Sqrt[6] + 151807243231096276992369726529599285053417733334045244037853234221915605120018222511205436941356454394419891199495562392605718003253233492174589769669949838816*Sqrt[30])*x^88 - 23*(774875728310244620397744595146845497110769611282710897374961139507328265920131624354703341116566029898500856904845288292100975659794795646040505104434738075811 + 346534960523273044342986437862087487557711756228338211029224719585403366527988948977479390512415914949540465004317473441361524547089759986503714625535519528736*Sqrt[5] + 316341691404598148402035353756286490909133959009594873792706787795372425174385779565911238443908029177388684311060932177073803619349557002176068027645476411868*Sqrt[6] + 141472305219588477620790717638598335529132888616389417147959945014654133625727306868257677927023197924097182855870879314675975663344163170281520107419472958732*Sqrt[30])*x^89 + (23*(1254846675197174824708468045093738922327870445829169909582971104091957003223997169691800488746123235280881029924154972000675804220948518851308051208659550850553 + 561184493416096445047610143969494459851108547745535650703430371049551429936030761805299322666454349257984069903768883926653459401155757594042754609989696042837*Sqrt[5] + 512289009943508998852358172732434532614340576282748287879410433765954374352537998307964513662310317285442591147948513972392616890426726532605007753168308266286*Sqrt[6] + 229102610071950364019702074868042943232293189711440732608759720666530037084521129000854092379462295283971279578066280396901083592545134845964938057423265139098*Sqrt[30])*x^90)/2 - (23*(883952944873713971927343336690009921429059961024557858297751266524260994498947333461721943288118028660849993082757977822077875926935192750735276180656597796261 + 395315774729749739128527587943434589192398172779732526726207725270906145034558887893066717600724674260787446554537936799796511967247654857502675632042155413839*Sqrt[5] + 360872278595191074323364578346212027937069376942868247915928142054717859843273633908766699406866181332977094955468079565838555676578812862876332766004823674036*Sqrt[6] + 161386989226817910810455952962053932727770553837475206483308056309975463450059706837073538495627899400438995200963048633214974691356977725418645433944605000968*Sqrt[30])*x^91)/2 + ((12485089509780029533434819491992991873368303962083020318406943406270228680793580269071043268158457569614657464470184726377840237155800439169315163356836519473619 + 5583501769807534289912434109872482623874620904839062772117092798205339083241702355234662817087661225298612297653595902233836012168604658677171449433729969601331*Sqrt[5] + 5097016448656006612783003605199163058248639243288628983105775773706310551925080363901300396659414064215809451142477264192471622928654987157554577982135810000690*Sqrt[6] + 2279455052325879475802132656983689040819462653145426091998429941704680231816073253781643681589834455053026094702850411925921572109396744289625288629893759693754*Sqrt[30])*x^92)/2 + (-3350767305368523151358756786452486702985971312641484232946917459579434984101327503907642738224818938891411528596619368216245212116099623725971537825344565736044 - 1498508694317562755364871838781367840059209233913542687944105237915344978835703893477220712610334520732318025285885262667260108069614113808627421032363222111471*Sqrt[5] - 1367945024158904425777157714738791686836322698309788258748112168935017804586756326779307611582920573575683314499334922543783574401300150523201736942186281398946*Sqrt[6] - 611763612700380474842538857363185290983038355648994760454741956622791342697112981103295455798307410603420967380502842207013119997087029647721074327241286845136*Sqrt[30])*x^93 + (1576969587990872664437081384141169306228855164735298676244822397185123013715377598965998915021965774221435577748154337458126471179230240516038779074498519548164 + 705242239439485456972176469190099550287957194095127971099228774179194061899419551916046146309457994268011328797058201766009466922558618850071960764519995679269*Sqrt[5] + 643795138410776170667414222595515237700991984049899257686378653026869151968050688385253950233335750428707755931973926956399065079708628292421114354514787523989*Sqrt[6] + 287913938614076288744023084939397915989360858628442391880071528101305841726603586375787050356084468669405913951679421830953739668040781847658682046384193205303*Sqrt[30])*x^94 + ((-1305890747925708535725793278500484818596457148757130693758626580486722860735201904258781268091209516582526346927565850946895255095927753110677023421899563738173 - 584012096709985354444269082184553693392094014839417566068444968536745509654155614014435563615077651910612495561766518272586247486484413942548123507016086755289*Sqrt[5] - 533127665373245978126009410780514400274872716918257739679551024036480655216718338915134356523862561931190606631792303229786401516658554976106934496131135767174*Sqrt[6] - 238421940092067759651167650186135791445719071538729525282965313670067591523470515748556287866465098517032083364517791968514956770644051606816279200159361152882*Sqrt[30])*x^95)/2 + (238700213868894496398832943960962579250981671733843559908952110952623984500940916909094228344213420613919424928073476000562363642740479598764048412288264627573 + 106749980890917233442262354522133119873783639908307088198960886348988314043301078326942191449445625655941183987694591750371731804717796954392145315175228714006*Sqrt[5] + 97448954245334663557720500146927959191408716225522546581851527657170690600758425250261994915480466617797800592131730835963703805550658508206295226787186147306*Sqrt[6] + 43580497205767005217430993707066934455776949627915688837251328951066968580762134040434056532001674724410455770450558658052946920796933935291816841940207729048*Sqrt[30])*x^96 + ((-154650090096723256123696973236398149702049596988456932134555372858045760880704074265021213540325462482438919709171051196190313196992500750685695856290230083081 - 69161622836548045445692124842885453441253110462619910930116959396282365249900140327170631138216650098414737773394434526076460062875312037890110077021811687405*Sqrt[5] - 63135634902069661189304129125040740389208934498972997235513566958174315575231232571799529808432566067241658605817458365057818102917012089233718215577636194412*Sqrt[6] - 28235114288727208041789704629512038205062620145928469194785182618030137754339984916827930327576924600599432950216631798663641479886532384777611428039229334716*Sqrt[30])*x^97)/2 + (22275707314033681032906139936749193770036356868784270202311209101681275678650316325477878954280833205614889374434667437047037335716820300387732593180937166039 + 9961999160213713170578841124342017575085474205015101896798166828384748947831018035737495131226626567812108897267896019456187109701900017875289605517575619594*Sqrt[5] + 9094019429827620070467963924840362844162826771388239055049747945198787958814208933557632464892016953445753036815468281967653429584823770877961502435183163618*Sqrt[6] + 4066969126759687415933714079553105733248009202984044452480948867017527839777380417135169201587508780485168115044548787970020701390056109372498460061329943200*Sqrt[30])*x^98 - 2*(2863293068769424139323606170954187171059981285214585937749195414155598194344092852839453600663779174734637200229574576472810894058003152961583147057190170473 + 1280503588254482497648612782663814387740813114593296483280039167793425155411635740893152623599486814695441939701048502677791446520936936940598010263637213268*Sqrt[5] + 1168934500422145568783442509312482800948031566420815129580679784544839802834130307525652720883305760612354586770545982188137966723696200358319360732293693514*Sqrt[6] + 522763400837734821415459973285696354176071113676701091491761495519246136569668249746615575879944856398955925533495126952109805674504931814504197185374224808*Sqrt[30])*x^99 + ((2636272582530552053186922427127991034608570699452684825649949391593198444327035197108774912991808149993155106305788113595883529842174039784183952800323518819 + 1178976940351447788787530176045637363855377516186661347956311715883165497900857598941455858548529579686251050885175673587950315780967478443516337848571667565*Sqrt[5] + 1076253775014851100565720879136955994449873303804057655603872804854017006855635751821616057224736976085972278743133802239487221190913666831760998986435306560*Sqrt[6] + 481315320394794358574422914880830790183238169427128499662861474300459779047321217020185860178683176024091267732684199565368852065935536572292931141614949516*Sqrt[30])*x^100)/2 + ((-545041051451351019142984701680237653307958886106266235380910843067209501183983243925018154403612235990716402626188262749649553475345679328224590784027631659 - 243749768314636257785469921381268320644237054043493485301852631301797525518616532024208135809409550947547446375400902708388023832249442640685291821116801043*Sqrt[5] - 222512077487640457924517301373957095492196894780651710644458627237112461398320944173860991583984000314478868330122573302558158285013541430460191055215589394*Sqrt[6] - 99510426215412936981910274418158944240374043976931946230193242289804042187487152554707186608525931873044608494781511317315565959842095204171642289738287830*Sqrt[30])*x^101)/2 + ((101516693917559364157639379705347196451573302466047986580440038397219994842977456060495588587269671209339707261695699428751644667558706841117742755149366955 + 45399645690140433964579799727057648743038900874812577410740498650593975478673129057343245832095663619887363677553856607169815003447120065531433393617981967*Sqrt[5] + 41444016745386851242968345028881202283206151762316458661295632929202772634775340493964593033234961730433249305281397421822121587810844500037488282139261478*Sqrt[6] + 18534327740664918617683553381511830482300873993448233710306275614119945691018738386613496553224286894886087649438938502100103071703931105080950872507610154*Sqrt[30])*x^102)/2 + ((-17081599755222260226726077193641194001206928246706869429693560345455756489397902357348730616929767303888571888085554978030872603072638592725985664740089149 - 7639123643424148433277697890864596293309624046597679653625981572949457776072263420691859116980088790961283176982787337547101174385454026919095686806179777*Sqrt[5] - 6973533898457428694313713877259672456556851266250441386079060573908396587490223298343786173912854542566510463109850989627026673674621318481608900936420940*Sqrt[6] - 3118659168069985278224987439641467067728914537357995589905334926218339663278787889286780753551933262037812968922806271187716399852056109753456877051606760*Sqrt[30])*x^103)/2 + (1301681500269789603119592402474285506136404749005108968424991288471682958073530588682175200260029618899906272425790594075210413348016671727619325056130573 + 582129663931432078780907146235473734692016062534485993788938525226572525945463496049134033348325001749535404176846967583330829159952428314662427150995306*Sqrt[5] + 531409247213578051196595687942629494752250637409818934173866217078166301947728270800452675410018513743233850417750941168013055363401951977705334909625310*Sqrt[6] + 237653440128310245240935168356944657179207195061722745303561059991400614307804016133598763281841793384338097290733224186931444084678052890910466683771386*Sqrt[30])*x^104 + ((-360254305980419252115057257684487675992255495820605599009386378727947184634237256015012453450959131355997816157806864135065549159652441784119128306868095 - 161110623471845293780964069890219956004505269123133608414275636240191045060251109752385600801400195364724365405545511408873479601964825705707619135588459*Sqrt[5] - 147073204548751582190045294828169390483069761179858717796290727177624433951057482720200816745229354853344705220193228841605850105580915682159622865497396*Sqrt[6] - 65773136607947964102917733012870630556261079402733828444972032490003741006824092319884755659722539645433973142384748783991746270448577332785108641715696*Sqrt[30])*x^105)/2 + (22682925671491378621980969240204672959282441736381641560752993911845081950524504582878570500817014318973900175750408673468751482260074920286504323231953 + 10144112746005957220644112304821486515863370329119577312730831656748000049186210700105277000600321018540354987912230330799905167057081513383469677564732*Sqrt[5] + 9260265628105227394154908434730413947082868396898111943758021081657215666233701171859788346583032989459373400259282728102289230102606574002075233304532*Sqrt[6] + 4141316686829615101862393048816275817813862716772121640345666727639261677012983470321711866410645385870699268954752473565734936225266241286987625277096*Sqrt[30])*x^106 + (-2604769744059524015930451741074673604499801504970650267730305128851082078293759062062393651402352867207343999067735524681954978181088491604771068017517 - 1164888442690364942696766300712923142024275232811759507938547794565382631729162337894938119209873292340014115709805903547712297611876301656380001758957*Sqrt[5] - 1063392795064294688136441755258145113637440460585014816485423264987535229300748379762969638415779285159499854640903655457576066657150531372347046124227*Sqrt[6] - 475563715309453154088397137911080064350575939790016232946243282709272128791818466168353821031680441724367212494822161771559521574631298234353024081835*Sqrt[30])*x^107 + (23*(23764515287133708958485807551040681431237623369681461864084340515289929394742469532108649754882283909725851084961548700851328415162095152161256953857 + 10627814326872781319995171938247591465226473144751368838969338205274382580017652161928208719570465523553999035943245804655280850269925039265343000027*Sqrt[5] + 9701822739674675427230358651984825161635957414592160479337977090585292072050995972297118536451078883426459357756864010866872748653770341395921324036*Sqrt[6] + 4338787030313164032475244471675098917555054958666415576231765209117310299402557036412312580892865698877628027908297368632011344831677700951654376976*Sqrt[30])*x^108)/2 - (23*(2282161839252398507129142592999239345416521411224239021890112768621000775483911810151224329119201936984905941083974530891481774037514678210227352181 + 1020613801644862179006127921045338497674910768100028589747712067045506500837629168430909909751509116371742279615394994903744393502206164554960490369*Sqrt[5] + 931688669436657043525509673724060635985982342720798170698531837179520959650464009916482056446409077814507148786258545286753063370417476652021341680*Sqrt[6] + 416663839745339168440900230009344361911160420467030104321454127602573186311810286571728099613215361468806436030673474224121675468384608955793698528*Sqrt[30])*x^109)/2 + (23*(200926335782842369744409786254220700820938662942957996929279749613350920751748047231478071280842594276737761215321989169013787549984187289093848017 + 89856989056076792277156574751190754658781490204293496104074252829037256825705320751771897971088590761749586296769417511829866284817704681950947405*Sqrt[5] + 82027833092513504971343054613888184374577801690686051786375055864885011882091962078524765795221815062508891169858707404694904387347164015501352680*Sqrt[6] + 36683962168373398540972040206708008333951418541656655647106453301448789731816441935753826485800426197696171143417772119246489603881005588360948124*Sqrt[30])*x^110)/2 - (23*(16242662366753549201181873520957993230162849876880248445676155422351839446268380423825624809714371845098108361020754333773565515089377870153372893 + 7263939437527711222602636909165224479931716234642562261815885843779175074415057302191583280107832824750755595270079634639034203598455943332492115*Sqrt[5] + 6631039143808859672073655863307373895679828242170274872127126706015817593135205996163481362819442008137631840621425519946410000148075425815512952*Sqrt[6] + 2965490857403722792434439986569046434937998303584044726002301514766259905984448348823979495684849721488074355356886556266403677829189099684137896*Sqrt[30])*x^111)/2 + (23*(1207291843016403421166187380861423379928840476529142108341956639656134747113600675829176513254590668495292053991291504164208258135787436463575973 + 539917325933136559896279123808021211420654190795440391499571238957955777654736905621391903542880021945091107946564835017276130491264051104581733*Sqrt[5] + 492874831002413174577160422501498783806750173288975851274089215290304841435154215170993992270828492272718289815078378764499711159634799132246484*Sqrt[6] + 220420325304023334309863558992454153506422523315202311234882066210692268331654099102531431463979023835939436819922452667823799287472215455405152*Sqrt[30])*x^112)/2 - (23*(82614842460356288568458955228020837793975838892132969164993080255538785517440747530308836198409473265130774191878704184204437066863418702203191 + 36946480738358527182131084344146580613612552331254324294302412752721432156802117818956273330283140807617094650736172019371917703583167933002775*Sqrt[5] + 33727368201381817619100357802370586454471969196107205563905491279338742196703814885906608979844764333282791633274304300978960615229224285488666*Sqrt[6] + 15083337600090912128434746004502111702086639513295288473662333612579854058411288124244883116337116299688126150446203467007950875052266530640358*Sqrt[30])*x^113)/2 + (23*(5210810556986866597976067288142756155149611000412093521813476304729350222852177947317106634164624204853648069418337141577277794368175230446829 + 2330345324659235087125480056214848577938847534716579992113626408162218810799483492458978599883732286108207102790826867068028997140654773764323*Sqrt[5] + 2127304501820938143758686586032151831029924399639780316351232510223817743224578932562372857620714570478624131303461231202570272579475332925594*Sqrt[6] + 951359494982588568498315319885708327034112940013043976051430219847638842999799810360701896621803405523268570618738577537881027928665155127046*Sqrt[30])*x^114)/2 + (-3487545984068673994731381075060440749059673764655661679741472176644990124633759419401208939537670792648056502308703416089742742900365103853339 - 1559677979006790727412444668609359169623815753500426637540074078374832209651455073795586559768128229674680527788644659409259363568277443233025*Sqrt[5] - 1423784685910147000802526611981750414466241000742983632906195481367772647021987342250179872154832930199247036856635784765632179453772319191204*Sqrt[6] - 636735868603655144756037222801273162711330466669021727967647016327467759969281617151551341762939135123770834964745175895509618753384178314780*Sqrt[30])*x^115 + ((374942761430226024756130471836789280723453528989212490113454280304384924803385450162636284670738399659067757668232634138786686747578702770587 + 167679500445894332547044495578188208696230714872594560681516227875436970270407136916017108135354301938394380342580024993214588256947752587025*Sqrt[5] + 153069741375689809201890342652146057133148272293583445854971047790585009603683127845037540622234285097485231258373261497546775152467847571230*Sqrt[6] + 68454869402870917642634732450354091031227663722651685016764460356167754011151949914431622813314225001798033762405440448882535609894516051486*Sqrt[30])*x^116)/2 + ((-18632442489422150990165323284536172185747524855816439703363405246981201834532672444682633239755604032586272585314887175930185266533934173161 - 8332681598640667167743441248453198991730484208417430179286822281496252899737868731143810015749276944830055472082766063564614665508532231523*Sqrt[5] - 7606662793472837205270168629527996701706507664117027193754685836584710426488871020583988806819952472163149594750261858638633406876429696696*Sqrt[6] - 3401803017624741516455109183792795243278475164580023454402893067915134203255213322913000596353743199237835220959273178528692322319762573820*Sqrt[30])*x^117)/2 + ((856685213767706926772800170493483362070068313452436786011366553729557947671205431348333155403817026761217643483694698608184463872634799923 + 383121274660706283716986541454932154529037265718309920006834413135041244557923299082582659442272005031032384737463560163798800291056245731*Sqrt[5] + 349740273986335397410774276113894386512392596526972885037112768261831545574750295162775006487538600553924185291389806809189183756905253994*Sqrt[6] + 156408605420569460617898572205935178480701445091617781893254243780201197384665194280344881160546572568149971935966742729573802513410377494*Sqrt[30])*x^118)/2 + ((-36470674503423529800985032822534848690627833627925325240390330380025530944601625121489107997884525376132672519145534357819602127695605021 - 16310181474984679838838330311383074195919602616606351540021394210008171974048625188200298366384896707965243071034804225348603924297884409*Sqrt[5] - 14889090518086652271084592870936975155898790874635682941281343646545288349309979720692222740410252287671253421534006736415063204259855700*Sqrt[6] - 6658603704317863296869963081673063261480093749158299181829622714336520358750730305064567554948202239156952482021032663239069286584596252*Sqrt[30])*x^119)/2 + ((1438570717309236639453497736590633932654644715283154730452957165263589121916510878015738351230860386417748178503886885097277112807446069 + 643348382868817295572834329117525391892026178213007263477390244123589606009755848525691601102880087211951301018386650141651438669394785*Sqrt[5] + 587294036052869011449407652296903532708224409062381194380501813212153476936134699803397828187949703197095866604262667231814477682458088*Sqrt[6] + 262645877478885476691889701087145456557667005981908044916956919844420270159983384863768905010630625230376157418296107554147246509752644*Sqrt[30])*x^120)/2 + ((-52607622710799311119777560286394990722647930284733617840100235389566231004161945381015104265616330803300247077706195381513284409201675 - 23526844103201803890406670305793279121093932154298038670295725568951089573603468911104593698911192142614993842902287406651730351760731*Sqrt[5] - 21476972037051713852314286992464238616823056611839016196343080327849736696128633759907548589918654044176032186322419264621635776318030*Sqrt[6] - 9604793885141952834462734545520710320748405992908961051421157908955653012748905486163983126220557237642338317898261066056984471684490*Sqrt[30])*x^121)/2 + (892286395611045128709456483519406652092675513869870835177007451374861708339308174538604119831303664827822502293459682584204542332675 + 399042607196913381316307811408786374790691876163862762098499254076889635831449911615592395233368405420464834995865707329976191580115*Sqrt[5] + 364274395612371337839141853733632660637304881159514015469517028110421304300205915761933727611344388226864243285532221399217538871436*Sqrt[6] + 162908462210382688633499154389902835896669009937177326343578324225621494449482160715502807306013135858482074835930850161185588252640*Sqrt[30])*x^122 + ((-56182430112200805037163023074042748018628363742109536623128044967490112118764832218790026116872262240815396992279929877888818439349 - 25125546574402427365305397622421159143620894884100615632065451352019204932441775147929907532336879361498291334189842951689490589115*Sqrt[5] - 22936381047411438291674667604010853197984809258711826165856909173493867098834512356991875477837456801565932671737366203466261211222*Sqrt[6] - 10257461435969960565587239488550935509423844008713703246355467051010809078300352447329480147981843150282041260787818624834915309238*Sqrt[30])*x^123)/2 + ((1642236768128049724372475748025749683739478483038157871409641062924162994328989317338531967981687161569948408880247755939343109429 + 734430609736775847981533988905370321001240813398159671191075078924461314746758401023404747478891903295856908933481273505076240307*Sqrt[5] + 670440353125175701861414482794074367259722883643299994942824059845961035068986307497352489416877364953370441712072266472943475156*Sqrt[6] + 299830040889371287995939793966694131813638400923193172742668487293604193961624667520494056908348372345538959637504421157450215812*Sqrt[30])*x^124)/2 + (-22293352374031163359450993729142091370128421074397871928048983568294008432831837369811675250017237158167401274598328394816050724 - 9969890270937999720616774717542046187157508794253060072343382517014369992336265216612003367382883708211562061085504772822669381*Sqrt[5] - 9101222995406724525339517066504187352312610442601508448814954210773557920056959530626491744319018445739931990772366888874798314*Sqrt[6] - 4070190659222738455879747242980439784457269403422875030565091817743027028001268115872587013361582378267401799960142408993505104*Sqrt[30])*x^125 + ((1124741701613028708986847399728539339458598334207676049755900869720495849539534848789936335780737150151414765318093711304460183 + 502999780387103411147010920249315118137003553407040251973994606871385276711609304300543450139205901613813498020564983211076627*Sqrt[5] + 459173876896935290507875816794000251784527452661017784258346768893385131240791059284746115659686690666671432900590237166724674*Sqrt[6] + 205348800446733501015839150439173624743731221950998471665406520996456861298290152208768883689391179544898921916774135435967578*Sqrt[30])*x^126)/2 + (-13184709535182086216651902351058811363116300527282628681889416777159318782990639745146133706356986153540528285328232630014445 - 5896381356851359965788039029973311713050945543507102265991874662902783671464488785546394803762357428875542067949882193810487*Sqrt[5] - 5382635128000680671482654663574672558382765786483650568600703991364672090093550290731237091187512485175913794115366054178431*Sqrt[6] - 2407187608857560732042007009505661333992065540518939020458078094183969761236526569432025705755816594252249606153747349084713*Sqrt[30])*x^127 + ((574713096487157667387837428029954557828958529560713433859376368973019015455562932561447869801438763429441196640730690324161 + 257019510260936027162330635349044442590568470699922840679591359955095599335066264709134291866170317525123726006920010856345*Sqrt[5] + 234625639148075275153173346725964447358677145451119347139349003321327085543340268710402768844159152580843920845275555423340*Sqrt[6] + 104927775679886432183019912969281253048348341972273358454321372018074503266448782266005961898919305436813373491598332533372*Sqrt[30])*x^128)/2 + (-5823142620162255820851134476422278294739377414921589796932532814967399942091362548199298620909050628653253101481688016123 - 2604188548271808293473056924732636752464222906185187310178726417372116958093582018786379251062807379397197075511168603055*Sqrt[5] - 2377288019808500961924144812986947065987231847944097896616033040260016135213890672811989141872926297394612558749539613927*Sqrt[6] - 1063155522877534946205906570820499439358156467398511748526498269179117257335131000840351052014957109753693809995352775283*Sqrt[30])*x^129 + (109734648400245804695774530845996490431675704046355341621265910873497564644534200426396178996638136441908687881512371316 + 49074826661997633883668784272794648848157476797614372362393709092579870557217704561065051097619888618740188376521017195*Sqrt[5] + 44798982614053430353547882446510994813629693434306705263466741917775127063158253786532417462328150386091106055455020092*Sqrt[6] + 20034714089570939140137164326116284316615915008461458052833686721496716727525560322850561555272170973571307650413480938*Sqrt[30])*x^130 - 23*(83617695605278891102717286192627114868628489448282329956404188337699899197226591059833536206687087990771819129887383 + 37394970299057804649970674720157799652723184200474082999261852234893691996087047520152959660558462916861182234213253*Sqrt[5] + 34136781283382778770837130209136654320889026366593853877830715260374156846961876985648903973338777220907400321027454*Sqrt[6] + 15266432696537281079350513846628125033514920010047688701516961129888194597143401881610171738782375549682570081644618*Sqrt[30])*x^131 + (23*(2726052650296729544429048516059935219427750079720255583504673411775837099988555370756225013049807976924262356567237 + 1219127807261389901722963973644387078073595142082168069521042234795273145508823261476645844128948658150024194611993*Sqrt[5] + 1112906334198122834245391023641469204214322290115402091852657892635772589605374676566658393093367285194667209403860*Sqrt[6] + 497706843171420312413864802124844680547198939353694911373508015585329720858941156649061422052853621279748773684752*Sqrt[30])*x^132)/2 - 23*(20665418575208209689124165876727513484941407387823547129795253418220776397191979169190908851062899984805922161692 + 9241856143530481413844696377060708313447144313775023017455983541908401583615849319663033313182332478487329312026*Sqrt[5] + 8436621805048911394312841146613966466000872527180403309278772892132415391817368255939808776782007030104841909007*Sqrt[6] + 3772971971309268867639554838879230402946848268068217251447451717614692965909702826737250565323233698054520049459*Sqrt[30])*x^133 + 23*(291414079082265816976176591804193680642973388841757926379801915816410489408117649581360988695934553716488928266 + 130324338085689179211211201669221895282673753341464315616829013895535709955469012691156170524498306413275179627*Sqrt[5] + 118969299602436002840659317503787571738028684269631680930179803312435390869883596680182269637238878586645915222*Sqrt[6] + 53204688229317121454838569788160511803643550106687947612579217486831866151249717938757274903092277294319139436*Sqrt[30])*x^134 - 23*(3821888078892979132006543730315705327095703633778361384092909208580906078531276453433596943396922126192509524 + 1709200309360156105973770042689980261625506150337718919711124992642461303973437523677537595205180124987426211*Sqrt[5] + 1560279274552276356136727956619191649866165990548370736151960620470728577083596898342987572757618654641556249*Sqrt[6] + 697778104356589535470718549702465243471039457214029620023840996685714202634624746232597437281572044369012635*Sqrt[30])*x^135 + (23*(93225216993869428948129699152405210109483080975980673336650405620678800326736198719672068240514094132062387 + 41691584483092127657846990826132685031909467122636376375594410823383332781166877660151747280689490344088643*Sqrt[5] + 38059035465869865207521555976198661758318352396921821737832401402477852875171858955894600238676689272047766*Sqrt[6] + 17020518091952079164191696866632878037252631045952466636804038743858720517044632574730929945989044244383026*Sqrt[30])*x^136)/2 - 23*(528598113809225757719283188012641556213909221579715428622477408962447819183663118532730831483493712715873 + 236396263051119818964564893013413721243938024430789915933223615926489308146122104646978018238189628997597*Sqrt[5] + 215799276305038917329890406364538068127283052337198330129390656806740424514334700202685186979774812120158*Sqrt[6] + 96508370262665332313986613589413798788041791274865961329738380767578431257888364311710446107400026962150*Sqrt[30])*x^137 + (128171829708240097382275258611749458871254925500354463724561900426091198833563366176895974484046084648551 + 57320184805630378928391371587282046797331701214825092286427280627467356461000889591829111251340594748791*Sqrt[5] + 52325930364014390207388322302044331369854984186799741778465501546972080776980272018927424113431745536622*Sqrt[6] + 23400867455971298392176346124321675664240298638704348781527063109211484829300939954152604834905276379694*Sqrt[30])*x^138 + ((-2511768910919583101586067650317505545606863196483462862471526723739809457521825753934264472777730811683 - 1123297205717360323417088600258398005042065911365249873500035725294165530826612731206186511602139242429*Sqrt[5] - 1025425363923198832169446528245873736705764696432629753348854694869512247502345697773903365366488063056*Sqrt[6] - 458584163916946605468667757894777714163547183873498388022574366568327231908272700164587302970397556980*Sqrt[30])*x^139)/2 + ((22868405286089408159223954117175005868922915304698810268278945328156310879035443660822646759008478705 + 10227061751342288495803953718757326674012731757643925229492825347035198552430585031441803589762381427*Sqrt[5] + 9335987363680769123605733167830997657268554183636677526090386539980185575576890284847341016577165248*Sqrt[6] + 4175180476453850195639805590520138020368775655414391741764254175075639436431337870315940827333514180*Sqrt[30])*x^140)/2 + ((-193397797155614716836355199363939027703732465495085021499847104953413530796156735593791398909235675 - 86490124227733996078860848175258879324712557801088032462252238328692279599628384796974720142909731*Sqrt[5] - 78954320068256657594460867149364920418029886215436669232226269813420828479934137638979993599723238*Sqrt[6] - 35309445357979544384226904115344505629560207999978024193842414365825259150250653418542958575175342*Sqrt[30])*x^141)/2 + ((1518675798339723638942826589131542139773906787843390456878834313330628616865491575014188134413185 + 679172464174276862453226919799258886428100305990945071037170777507949189089811448266076757856035*Sqrt[5] + 619996798441034551371218720071701929728210160567459006457806397408841205365409737268213984807686*Sqrt[6] + 277270997429277778947849583365939366911877950682568675921345987585144526173805814116375339216242*Sqrt[30])*x^142)/2 + ((-11068577743383584643196622097352695107575504629008995993997305014460889904674603106968414762157 - 4950018449689383671633591177635837625039459812307496672497892864028703564768805661484732087173*Sqrt[5] - 4518727941602711103585132982477787960030476618234604498863976492403829034971903911667780909192*Sqrt[6] - 2020836569850272404239662999480879956105250724045726691723983142345685684353458940362581114472*Sqrt[30])*x^143)/2 + ((74838034540579147162366654594343181583636076696772862267805513347455555126763048520207232423 + 33468586507042443313326759830213528177049228422579844631562883714387800855686380352809233853*Sqrt[5] + 30552499662866968879606493320197670253830622667661505881528799289020379842954906945111622584*Sqrt[6] + 13663493225741989930757862385354856242733334454688732962145545649933361758847717039692879348*Sqrt[30])*x^144)/2 - 2*(117289975715974525049670650737547792079279902150149563198697362185803503294490132438090334 + 52453671756043720833255824731870165169854415959400448450921594748844891635774129688614794*Sqrt[5] + 47883432074594607460222141096901001567985859912941141666094502412350289720282734764065144*Sqrt[6] + 21414121822957464595655792794609034208251558804474095316158884637158145707423892929486807*Sqrt[30])*x^145 + ((2725354599037660249331066966663963281093349955826569481300734963520967685745874300970665 + 1218815629247978249639082067008708216756382025451830768112563373677339976317441600506427*Sqrt[5] + 1112621355964951647367524259542075579837602800159335108780651776569371619318274068369564*Sqrt[6] + 497579397031124600549600868822004156793687610061589683484044988661780039260965147194616*Sqrt[30])*x^146)/2 + (-7329992670627137496813087875559220612927679846077988813364508696623425140758261542125 - 3278072377219501095066773216900703924666332231937538761246830956059372872311507844644*Sqrt[5] - 2992456976896174620808163750528998344404601926978417180091281084125158289456199192768*Sqrt[6] - 1338267444016672817477943107492188735454142495800267506085885997420376494034935945392*Sqrt[30])*x^147 + ((72966512956148891637522891737677979959780169602306005492720592422705232974904979743 + 32631616610213610638619269090344056607937376747846114412068762890766383149772330067*Sqrt[5] + 29788454175457096789977429260749025651786626957211771634773285924228872929195363520*Sqrt[6] + 13321801696191903187661774007894691482441079104068578165628532495749041998722311976*Sqrt[30])*x^148)/2 + ((-335758887160145292134486468644475275636808433944281316889418689910085865838544139 - 150155939147953238137929975885546405365104361177814577935345573191804412385697791*Sqrt[5] - 137072991691178401835316201989286522910770111496705600611547632852307337300143536*Sqrt[6] - 61300905460147753328246929323230317025921410002350988690473195420554017652267984*Sqrt[30])*x^149)/2 + ((1427049814987523938647408540124134009801630985066961363645031507390292214953117 + 638196078718120345504573636670521696118888040773967735452967334771758781381529*Sqrt[5] + 582590647375428650971666214254787788556783903583705399412818742061809942192448*Sqrt[6] + 260542458117413581173801660867387770353030678587995104134532668114947138383868*Sqrt[30])*x^150)/2 + ((-5596383435281538543301755557045328332329530770928743262758605187425053841675 - 2502778757888663018811251071489737512682652452549430113405768100453319208459*Sqrt[5] - 2284713970233969079899859644359863507105664261875241907968608986055041763036*Sqrt[6] - 1021755149317317191749144261921289404688421195390693326713059168423980501100*Sqrt[30])*x^151)/2 + ((20227011205650080487916056550842284701970165430518107746595366446692660677 + 9045794407496711647158285071029638341534548595284510921077380359650599219*Sqrt[5] + 8257642745900046127398540452617569087047444214927080732313261152845358166*Sqrt[6] + 3692930102748105189902005936985647541526127836926940253868791102788605746*Sqrt[30])*x^152)/2 + ((-67290760876778591141799696766169698853299868933507435982811895135775999 - 30093343115632055902420935270214998040057526340992873837365903025452183*Sqrt[5] - 27471338091957455854486401403764550982068015115757759068735786404534490*Sqrt[6] - 12285555881299248002242878908557503251185829563282341919675096201165926*Sqrt[30])*x^153)/2 + 23*(4473029949083851143798126943969163641616444942093680124907925905000 + 2000399806308782861419436695945938767191901555774523311860193396029*Sqrt[5] + 1826106829907142459879189162451844626985425746471458665181414236673*Sqrt[6] + 816659801169803303547933766412940123088609231196084988392750621353*Sqrt[30])*x^154 - (23*(25103068383935782915363175299650295888772477814276447324542658021 + 11226433470061240040040492561544247929792779059995081525083764275*Sqrt[5] + 10248284753139231842293067227962092669865518641896421456761552402*Sqrt[6] + 4583172272158794744519002587590114090305762388405174438886743310*Sqrt[30])*x^155)/2 + 23*(32263586624193136720298171784378210218243077573663421379890700 + 14428714577929762722726450374864519650464290185374189055751348*Sqrt[5] + 13171554083559605117346189665462920061006686677836420461967509*Sqrt[6] + 5890498060030844522472743754155961409244728632244062168713159*Sqrt[30])*x^156 - 46*(37910320955668845994937038099118112669310166835546184871938 + 16954010941142064640511631644866070562405304769164388594223*Sqrt[5] + 15476823721088166599673326575643792718061843924333725585263*Sqrt[6] + 6921445983226877823555890313711347823714694868257193186880*Sqrt[30])*x^157 + 23*(162537528496131045981079101774492222545003794027448181424 + 72688992522431593578636852507244699191956796622304269759*Sqrt[5] + 66355668144766880226892106652000603400223540587350974187*Sqrt[6] + 29675156932823237557711071457976770163475549798597608769*Sqrt[30])*x^158 - 23*(317045058863918664163569909257444448856101287500681499 + 141786860710028328598790017521517768084359880078158416*Sqrt[5] + 129433103281209115077858728872945392112183848588471380*Sqrt[6] + 57884243495107155317572258719173630467407608488870772*Sqrt[30])*x^159 + 23*(561120165429076982195090152348847413823921687994452 + 250940566689062298471434561144925786651027917397835*Sqrt[5] + 229076348281214828056790777463238399740004969380039*Sqrt[6] + 102446057358845313329959002494856544114516933184833*Sqrt[30])*x^160 + ((-41315548056668091179826020522435329565574544105127 - 18476874796470665888011885847177969797059265501321*Sqrt[5] - 16867001863709431209064452717263169747606170436924*Sqrt[6] - 7543152548775280879485045049958923234126424103196*Sqrt[30])*x^161)/2 + ((59590131897147680528406594047170508820840781961 + 26649517142009059183985136910011168861489767745*Sqrt[5] + 24327569475498278355917136895395421305732621924*Sqrt[6] + 10879619814925301305502756672262960561117257860*Sqrt[30])*x^162)/2 + (-38558486104277952132378311191169349511988566 - 17243879207590874006772239079271218926525095*Sqrt[5] - 15741436034819717935123766262539491877052327*Sqrt[6] - 7039784207520843048917506622494082617303327*Sqrt[30])*x^163 + (44552158981265562958503757789593683269737 + 19924331204182663135794391284889602730369*Sqrt[5] + 18188342739558190509088874669904147667052*Sqrt[6] + 8134074153198510079453039261368257979680*Sqrt[30])*x^164 + (-45696579924853512020483677212107091361 - 20436131802174098924481275426010882019*Sqrt[5] - 18655550626999094831144172148069594956*Sqrt[6] - 8343015875226665711067864341388035414*Sqrt[30])*x^165 + (41323617552832675833877926073476495 + 18480483532701860252834978456247033*Sqrt[5] + 16870296174105950095599950961526270*Sqrt[6] + 7544625830467629024676808140931990*Sqrt[30])*x^166 + (-32678109324597369098807070888490 - 14614094466608799226330987435005*Sqrt[5] - 13340781994788446557225675257369*Sqrt[6] - 5966179204567295826966737079007*Sqrt[30])*x^167 + (22373305559287513442785481018 + 10005644923877595429570187752*Sqrt[5] + 9133862378658032804202346175*Sqrt[6] + 4084788046925835925208269261*Sqrt[30])*x^168 - (5*(5239674087510250204472855 + 2343250882514857139977209*Sqrt[5] + 2139085610412125140623370*Sqrt[6] + 956629230568220600089770*Sqrt[30])*x^169)/2 + 2*(3228020030219283430206 + 1443602373838937981215*Sqrt[5] + 1317822640365986697489*Sqrt[6] + 589353128876536507492*Sqrt[30])*x^170 - 2*(1311920496520506387 + 586671313509111237*Sqrt[5] + 535555187083542909*Sqrt[6] + 239522816532552866*Sqrt[30])*x^171 + ((1709982063642767 + 764351360146741*Sqrt[5] + 697754136354014*Sqrt[6] + 312198583061902*Sqrt[30])*x^172)/2 + ((-429376519373 - 191285991727*Sqrt[5] - 174619421158*Sqrt[6] - 78393068394*Sqrt[30])*x^173)/2 + 2*(19665915 + 8530700*Sqrt[5] + 7787432*Sqrt[6] + 3590484*Sqrt[30])*x^174 + ((-10081 - 3519*Sqrt[5] - 3220*Sqrt[6] - 1840*Sqrt[30])*x^175)/2 + x^176;
g23star[x_]:=1 + ((115 + 115*Sqrt[5] + 101*Sqrt[6] + 23*Sqrt[30])*x)/2 + (17033 + 5911*Sqrt[5] + 5405*Sqrt[6] + 3105*Sqrt[30])*x^2 + ((2567145 + 1254673*Sqrt[5] + 1145305*Sqrt[6] + 468717*Sqrt[30])*x^3)/2 + ((127058341 + 55108805*Sqrt[5] + 50307279*Sqrt[6] + 23197547*Sqrt[30])*x^4)/2 + (412218857 + 184671531*Sqrt[5] + 168581303*Sqrt[6] + 75260508*Sqrt[30])*x^5 + ((-261632661594 - 116424169430*Sqrt[5] - 106280240069*Sqrt[6] - 47767370025*Sqrt[30])*x^6)/2 + ((-15122010338763 - 6774343856775*Sqrt[5] - 6184101570570*Sqrt[6] - 2760888726026*Sqrt[30])*x^7)/2 + ((-225818585957590 - 100932411878918*Sqrt[5] - 92138264615897*Sqrt[6] - 41228644477585*Sqrt[30])*x^8)/2 + ((13553420330798820 + 6062837120329418*Sqrt[5] + 5534587755472449*Sqrt[6] + 2474504682176329*Sqrt[30])*x^9)/2 + (386142477995356823 + 172672264471809401*Sqrt[5] + 157627490511180690*Sqrt[6] + 70499648536332659*Sqrt[30])*x^10 + (4731366679186775024 + 2116003707827143354*Sqrt[5] + 1931638270902494956*Sqrt[6] + 863825419339635267*Sqrt[30])*x^11 + ((-493603715971567349670 - 220743400433270754638*Sqrt[5] - 201510233062830086879*Sqrt[6] - 90119296568666825653*Sqrt[30])*x^12)/2 + ((-21639114476405009061346 - 9677354778256781699552*Sqrt[5] - 8834175848386073625311*Sqrt[6] - 3950743707721205031091*Sqrt[30])*x^13)/2 + ((-145095844753370625528437 - 64888697134660003650327*Sqrt[5] - 59235005246290202441809*Sqrt[6] - 26490755723896232451051*Sqrt[30])*x^14)/2 + ((12057024114910563716440717 + 5392068910962228287859341*Sqrt[5] + 4922262956927212505812002*Sqrt[6] + 2201301361373425265688766*Sqrt[30])*x^15)/2 + (175518834031258688867023463 + 78494386519702989991618984*Sqrt[5] + 71655243557284594541837812*Sqrt[6] + 32045208221975264740260959*Sqrt[30])*x^16 + (13276258571449691385935394 + 5937333897613893438881717*Sqrt[5] + 5420019511938663004038575*Sqrt[6] + 2423902099618102702185264*Sqrt[30])*x^17 + (-92148215705237319542590673490 - 41209933186158030465049011345*Sqrt[5] - 37619349998899158726455656573*Sqrt[6] - 16823885458536766313834359369*Sqrt[30])*x^18 + (-1630553076587537558003683230837 - 729205516321116792095018542953*Sqrt[5] - 665670517243795398422070769262*Sqrt[6] - 297696900418814355362781442519*Sqrt[30])*x^19 + ((26379715628416212185176776984720 + 11797367410096312248504684756124*Sqrt[5] + 10769473749476750007672794666095*Sqrt[6] + 4816255103418376005475561653729*Sqrt[30])*x^20)/2 + ((1716905119025950627406144842282711 + 767823313314680551490620786628383*Sqrt[5] + 700923581468012160515738919204702*Sqrt[6] + 313462554262201771050454504807574*Sqrt[30])*x^21)/2 + ((15823516027573161852360346961414386 + 7076491488811784147277469642892352*Sqrt[5] + 6459923360692551678655425043657387*Sqrt[6] + 2888965555782119602407623133825579*Sqrt[30])*x^22)/2 + ((-354341063131209032298917043201062355 - 158466140936432529772850804792819781*Sqrt[5] - 144659133319461540327577518562892388*Sqrt[6] - 64693531109108445124154021908796302*Sqrt[30])*x^23)/2 + ((-9621173478128182643422272309373667259 - 4302719583410563128663714986264266315*Sqrt[5] - 3927827624088660911480527096213220504*Sqrt[6] - 1756577914547080861353185438787071050*Sqrt[30])*x^24)/2 + ((-21367027439304861779603377584378238183 - 9555625166843998696706075670125928937*Sqrt[5] - 8723052424907541022417850832479210129*Sqrt[6] - 3901067638446373134699332917198178227*Sqrt[30])*x^25)/2 + ((2265731912207178716048376822871815784087 + 1013266114871257157727767000852041711589*Sqrt[5] + 924981179784347335637268869719660752344*Sqrt[6] + 413664159191728808111707543870512262718*Sqrt[30])*x^26)/2 + ((31294690280060959496092279978576978093307 + 13995410960341836531539522297135297696725*Sqrt[5] + 12776003807557106100333001529700093424455*Sqrt[6] + 5713602598842350637230366409871764603609*Sqrt[30])*x^27)/2 + ((-162975664550392077407505876916067338910455 - 72884932922203396814165637654643540206265*Sqrt[5] - 66534536439569541451703150347759667156318*Sqrt[6] - 29755149266214929013056487432783197902150*Sqrt[30])*x^28)/2 + ((-8199172332080456813763793216232109095777836 - 3666781338759782283190852567204253310879278*Sqrt[5] - 3347298087796208064517359359660013957283413*Sqrt[6] - 1496957213050901652107927062008159225152111*Sqrt[30])*x^29)/2 + ((-51226699743651921155856767634354928087738907 - 22909276577943005691880106841027170633468683*Sqrt[5] - 20913212596440238481353971865417770885223241*Sqrt[6] - 9352672998714089196058685195062959170956829*Sqrt[30])*x^30)/2 + (482718392817620793212344795755147430697356361 + 215878228066002427643278571190326642118460591*Sqrt[5] + 197068958643323966481773006145890308585966373*Sqrt[6] + 88131917556283556636168689543843186480141038*Sqrt[30])*x^31 + ((17382512013087343524935842562496901304845857829 + 7773695696193132278808376795893373770013913953*Sqrt[5] + 7096380813309675366052031026825919580074242182*Sqrt[6] + 3173597978557491098528558048806883493343987032*Sqrt[30])*x^32)/2 + ((6166829158644176097236503649764427305861263781 + 2757889840870264830141438180475538827389801723*Sqrt[5] + 2517597461598295083811886224936114746398063297*Sqrt[6] + 1125903812823339967854017261037520559585608135*Sqrt[30])*x^33)/2 + ((-2423791605522574936249853561860710879135662502725 - 1083952558648341341548380304585350841093483386653*Sqrt[5] - 989508779395230141043016490558390244861735690527*Sqrt[6] - 442521779012125816832783273868175371959423366687*Sqrt[30])*x^34)/2 + ((-20678511144380496434142450468584083054138328798011 - 9247711318464406356852274310342576486579853105597*Sqrt[5] - 8441966824031327247304793462121668622364255348075*Sqrt[6] - 3775362336466388264907072331945448721123343973423*Sqrt[30])*x^35)/2 + ((135465731155266440161847464757698003009274482180945 + 60582116696976978486370675775449798308972695281345*Sqrt[5] + 55303653160574428772495653277703728936401505248759*Sqrt[6] + 24732545574223265178682426679978423403955319315353*Sqrt[30])*x^36)/2 + ((3398609105431165864306831097387814198578649616279087 + 1519904197738769592612392003551060847320432041962571*Sqrt[5] + 1387476357247194326163559289487747783433933256449652*Sqrt[6] + 620498290395700969213127824897415074473323592580042*Sqrt[30])*x^37)/2 + ((10430714896551726378020470553300715517754644843146744 + 4664757512521871023953257398108257019966775859347744*Sqrt[5] + 4258321524833193564139603384240579789546487651211187*Sqrt[6] + 1904379279915515253134158322785192046551667960583939*Sqrt[30])*x^38)/2 + (-131910564962331742811812118754934412110338809209538133 - 58992198041235175839136077234274066838979301749665521*Sqrt[5] - 53852262639994302262884787195131847890444009874810461*Sqrt[6] - 24083464001039899427028787880255662574410807154696153*Sqrt[30])*x^39 + ((-2762183825197923745564113184626777171096396880326645377 - 1235286159898590709990931642922666775966096380396474519*Sqrt[5] - 1127656824583986121293057529339231891393180140556767196*Sqrt[6] - 504303463012269830880111539264933185014471369902358066*Sqrt[30])*x^40)/2 + (2270062782626473084750395308392526174862774590381074006 + 1015202939029024761369652503082475638395863894045926959*Sqrt[5] + 926749250252897770988477317697455444234196675011156914*Sqrt[6] + 414454864332488602357964553639012894280199226416410842*Sqrt[30])*x^41 + ((250386316669716733734936398412217220330992041147575374080 + 111976164941855072371792429439046478893943619693658481674*Sqrt[5] + 102219785735955301010652876362224987364669134730700025217*Sqrt[6] + 45714077910211885440611470769165822388508425194818288265*Sqrt[30])*x^42)/2 + ((1199831820502819479868563427423015219760658956421117670542 + 536581102442326049316122634768857504644927826456628590166*Sqrt[5] + 489829289564420598057301329484887350422837438861891056123*Sqrt[6] + 219058317767294562929476497661122061562140816290485687827*Sqrt[30])*x^43)/2 + ((-10287691222065388893733788299234860013689262048933670157463 - 4600795380813218753651823511737747504555786157656446606793*Sqrt[5] - 4199932354228284727477871373739775218019956440151608943975*Sqrt[6] - 1878266848991034205723809389034468666238642150803897201503*Sqrt[30])*x^44)/2 + ((-136904586047364258192113577646399470183067961166242987298458 - 61225592166675144952955223130958534855096113357407727090478*Sqrt[5] - 55891063210499291701531760306076910029141891678401945251241*Sqrt[6] - 24995243334682810751791647046480051440519620451478293716611*Sqrt[30])*x^45)/2 + ((-141206692839426892934544568376265449844727017248039636867174 - 63149552813378266107693998036466364338697294481343283812096*Sqrt[5] - 57647390953751836470020907499145003832470040642135658893035*Sqrt[6] - 25780696979619108142826464343257660851689618383014097116189*Sqrt[30])*x^46)/2 + ((6930840963868433269633369988307609859571101269235359079585094 + 3099566307289996116716147737847671847334538449494734734947894*Sqrt[5] + 2829503974976200464039496544082128378706201151211123455165337*Sqrt[6] + 1265392646130529624911078210209778229595250929648247319193485*Sqrt[30])*x^47)/2 + ((43545074309652044428056175850939962303895308707976966337116711 + 19473949248332339607564060271605057653046825544715849110102817*Sqrt[5] + 17777202145037327151809482872164986010556962724652927865106228*Sqrt[6] + 7950206489211707834538131997423139058426767089744210390935192*Sqrt[30])*x^48)/2 + ((-117375643209773016931633053655879253640297994689761054011689242 - 52491983423962814755143360562836513048274712496466331440134598*Sqrt[5] - 47918405682486165374225711332460309481893787464878715945317851*Sqrt[6] - 21429762495890253906063783697809020239323141093388130553374771*Sqrt[30])*x^49)/2 + ((-2547100876874852278204960329580260690892045800564302621167695223 - 1139098141248298357965907499410757243525009326433024901773226997*Sqrt[5] - 1039849578623164882307415756592813932547588101824403779953148873*Sqrt[6] - 465034868835181769789801696369497151267683383743809836282187725*Sqrt[30])*x^50)/2 + ((-7131702064190451059220364954258498572668235930210911067294702876 - 3189394122161083450296545799736785080339415830084705361199872430*Sqrt[5] - 2911505175803354710435708165707469803918700507809429087858744269*Sqrt[6] - 1302064697987755401079891905265293370106463905024199021884759065*Sqrt[30])*x^51)/2 + ((67062471544251275505050263811691748734839432429314888044333221411 + 29991249022418229578045990228902043924193359721778971912723876967*Sqrt[5] + 27378139362222042890459237132922655866703735906174081519674041941*Sqrt[6] + 12243876142278245126321881435434734597923683946629786509609022201*Sqrt[30])*x^52)/2 + ((558451993539206245642897257586987394443713500171506189956024455809 + 249747323944787706437284642595781349766846208408698858957033240257*Sqrt[5] + 227987071668517223959103528714386412821354701799025614720724945579*Sqrt[6] + 101958918048384182580798471074288004648630165620563393424064135537*Sqrt[30])*x^53)/2 + ((138276144194523258619418530138759769959994629698112722840087598446 + 61838971617103381905230151860287876125182103780594399165602488346*Sqrt[5] + 56450999479348737037446952725212554643601177059168226071354801955*Sqrt[6] + 25245654446725802317854352401584053877522543948967260690648655811*Sqrt[30])*x^54)/2 + ((-16994172360528632256773718404588929127898533961916062464500002736983 - 7600024923898017125153602726083580874334205089560971653689269345465*Sqrt[5] - 6937841814034045666667640268613848637256265863780235250127055506675*Sqrt[6] - 3102697182664116111392962883263456673678417050797128535088073300379*Sqrt[30])*x^55)/2 + ((-72922068955036085467891536290965921931991475801480402127598467391825 - 32611740648677548459777583738186788280397776471616834119213467573927*Sqrt[5] - 29770309987981419645733176005230890755737296920858746819135455817190*Sqrt[6] - 13313687368873480306333608912754886887998766348136481432132181061440*Sqrt[30])*x^56)/2 + ((174541569385636898577939012657279207859628369440384721327722172088241 + 78057362809156062126774545674390449988056736319551694472707475415867*Sqrt[5] + 71256297316565993261882995271938488619763746076233790603732799594051*Sqrt[6] + 31866784924955482468626877646186213222913889675531332798928184734621*Sqrt[30])*x^57)/2 + ((2500679505789154822664436481856339797656684171225309769022017259551231 + 1118337872977025812774153309087713797533627679374910828807660264110669*Sqrt[5] + 1020898133236440295418668328359235407198633767729859348874576525646071*Sqrt[6] + 456559524803863576426550004247307841117736741316279327541007440290531*Sqrt[30])*x^58)/2 + ((5159824159904935315804219733909168476583787062389423954550650529370583 + 2307543514698636034865665421652016519647838117987783462924426130716667*Sqrt[5] + 2106489392375328003970182345172969343119336358971827580473546690742438*Sqrt[6] + 942050695046692121690813364229974715258337076337629440005857181082370*Sqrt[30])*x^59)/2 + ((-35652130576347995435720488011510982545820750072528679655735117594763965 - 15944117502282574743810455356566469684456007027889538946952271755951221*Sqrt[5] - 14554921359188488410588032256940280100281501773108462565563950410348595*Sqrt[6] - 6509158713261818673863755928805627050905657329870139601123395848011851*Sqrt[30])*x^60)/2 + (-113657600727471823867181827255551315109453264928305801161149229935499067 - 50829224277231309456272543058789947835373597293655613821860985609959905*Sqrt[5] - 46400521195214685623349119251463376523497304089265974722781010688188315*Sqrt[6] - 20750943916783965312775820502146940220541244536426303891652102591031464*Sqrt[30])*x^61 + ((-103773699247904478248159808015279980397923992871035413868261669772734037 - 46409009158986642761593694232751163181283728779904464715621086824734033*Sqrt[5] - 42365435313068070480766392964025092493454543691311861102824252117743291*Sqrt[6] - 18946398651278058015316448022808286246714537313782921370949310337760631*Sqrt[30])*x^62)/2 + ((3567049003787133644917574788751273981997910755477599772301750985257460559 + 1595232810308187121339769025286879450467645141277051881858062570690945965*Sqrt[5] + 1456241657796922944961856612211072003804895125494622482415409339277968767*Sqrt[6] + 651251067700181268482895436282846724705781041359455378739510733635004319*Sqrt[30])*x^63)/2 + ((12963400416060521769767755104740775375407310195530367755175910327603980929 + 5797408909972076636332504751659168787586310547694824117820091762892490307*Sqrt[5] + 5292286058455238568372333646841651391459181615032508313130818574124058955*Sqrt[6] + 2366782276616067818619706316596960906060240577496911068556539581622153331*Sqrt[30])*x^64)/2 + ((-12460216979816612022368159613370644029435859314865814991386065202131999715 - 5572378436253413907477089491709023093734654170279719140718759751653927643*Sqrt[5] - 5086862280818930204560461376059392261586257532112282971826148332861662041*Sqrt[6] - 2274913970418150504164309857968652242060315569580155478712517001871423577*Sqrt[30])*x^65)/2 + ((-212944347764771193575948264108587519408194130856524608642553445230762202237 - 95231607405276757121730162430462453041803125429929727371206340464687226011*Sqrt[5] - 86934165938910169490942744777713838739806328408718509090065215429615438977*Sqrt[6] - 38878140921329993736106397152375068122953604544374695545352169002097459305*Sqrt[30])*x^66)/2 + ((-462285442497655996900271703176677473796648456023039530498858521698344586427 - 206740334886665794638198651961986652693120834033690901938008851692564849257*Sqrt[5] - 188727241605998509521933994105553691300741910658867191075331658958784803519*Sqrt[6] - 84401388287407849807625753691350559637258103576461495050553626638706859419*Sqrt[30])*x^67)/2 + ((1149449218147778922880777253891242710077264261166225215779044462498259368345 + 514049317692483715781020082252480915531541171453448990777209482234005597517*Sqrt[5] + 469260678283854694053934507652347763298598130122666967815049138924929316653*Sqrt[6] + 209859755162071689886277073753767009924753654132160968071331939134349570687*Sqrt[30])*x^68)/2 + (4024529229420947419694676060645882264844558815682975414611750587734824124095 + 1799824186884017003988437093742001010396847599679682312065902526629981841377*Sqrt[5] + 1643007177832949742083459471514635524158636404888546262140435986886637261302*Sqrt[6] + 734775147430912246466091209284052927219691374337124280375515403106119092692*Sqrt[30])*x^69 + (5112544258851804522780834441311621735208093847239352088436628075942728522799 + 2286399300153783165012799157150958981855075511082872294754713322561261084082*Sqrt[5] + 2087187453597086761056309378972836220056308523213291983901859379967118276003*Sqrt[6] + 933418605605554790134197854708293003912341074845649690203408649077883350916*Sqrt[30])*x^70 + ((-45551005347487669974794191311775296493686919262477638384209243352631259201091 - 20371028880087771873347039162774400053869019349253302428015463640124894963217*Sqrt[5] - 18596120062022123802293246495776603895633336215470042468744135934912946970669*Sqrt[6] - 8316437715285814820004797863541985428977963179100765517658995752768345077015*Sqrt[30])*x^71)/2 + (-99245881764809897475076633766587463933958491466124254737835947138820606856357 - 44384107622604345270753418834213204123508301685504562630986710298551053565686*Sqrt[5] - 40516961566062316896624706563020977413383581863714954156079138302478665622108*Sqrt[6] - 18119736060692335343898594247646690796984746620905821416305104671782567493197*Sqrt[30])*x^72 + ((-143889073105395480478433382395781747692896716279871993960657807359105901267549 - 64349149736620211196459307898505645161974170551231768091220134501053619706755*Sqrt[5] - 58742468111707514151856240490889780225299334359647311403424373286174757680607*Sqrt[6] - 26270430372778342297823182748471749835966692452012412114985860418952684436361*Sqrt[30])*x^73)/2 + ((1018943626136784026278457032346953497241347141379275260793623431481960700251881 + 455685442656396101698270015293255529769944080579789068152987767224374615823919*Sqrt[5] + 415981993449391648754431643820499147432131992881764724217773819465796915333751*Sqrt[6] + 186032802953742390025754173389757001398260660556654939180085969246853398983115*Sqrt[30])*x^74)/2 + ((3261770226909461840945646511935084825468962944926477258632270615153498466679613 + 1458707990870894090461117808890035761915477951990224605079283473485115883417707*Sqrt[5] + 1331612119021714357534045469390779858427138519559351369465809172051053383721321*Sqrt[6] + 595515043559018811844729359594830680230296699483531380581860803634861368075821*Sqrt[30])*x^75)/2 + ((1556472962630555592872196510093886736147180159079226269494563184182258768278851 + 696075869916482438480396118684178428735758782311519639593004306780764232194823*Sqrt[5] + 635427426147148465878277439445152330914520759376158729882770306466381451271012*Sqrt[6] + 284171783926550250963847860755121325231733277837407677851114465373994166475494*Sqrt[30])*x^76)/2 + ((-13445552522609336090459165167446492404700738252478818656178858945096562961484742 - 6013033887119650705286926763477130475307133142964561514563501179180386475845170*Sqrt[5] - 5489123831697342346813164079403105361376595850616546012798438288735498756960779*Sqrt[6] - 2454810804917874462222263798606854790049609589886166272235966667302817394500811*Sqrt[30])*x^77)/2 + (-18017207546001906959662002820906349905658496031853789541569218716430751917726067 - 8057540167516486644598200253128469943729548939980229893958734216939355427305286*Sqrt[5] - 7355494179587891091805668803614009699484715712055005654451468876727394849109270*Sqrt[6] - 3289476998732514106061179829727201810781708660149838656354648740472188279725891*Sqrt[30])*x^78 + ((-18148832124340343293404479647408091604346816784790054809141923114943270253583555 - 8116404468451384637034718132887851247040657316774214728654570878424173478261541*Sqrt[5] - 7409229688677584540265902345250055363416143972378479728565520722355867462008760*Sqrt[6] - 3313508248958536584985771537431868312935301907058616117666391423877539645867164*Sqrt[30])*x^79)/2 + (50172731806391882580638298498174794872727546714204023386567582952489540054427038 + 22437927787191613389768982011848988103932414329031279412141558560208140539675887*Sqrt[5] + 20482931987861371848472396627563861815754600805794651910958423451695282658079402*Sqrt[6] + 9160245660672584933088281926550937426046255841062628438434470286208571714776574*Sqrt[30])*x^80 + ((259571857361497604173864376771396405426828526968299298745087770701212862105873935 + 116084063621237569048493578367340991724237849151048254490764859279015179380483249*Sqrt[5] + 105969767020361093462561926811446551885832019442875782375762273078442215297894309*Sqrt[6] + 47391120523468549151199181618482879901927615607604882305499108404427277323416301*Sqrt[30])*x^81)/2 + ((191490149341352863207275973173807593550619845061740371846538396901005600468771664 + 85636998189770316575942678375211331482432738416802378792621734477190994306919190*Sqrt[5] + 78175526109277130968871060225066358553337066902117264896796165177578116225755903*Sqrt[6] + 34961158111430663527742121684090932986818910027490925791647684368235227348226637*Sqrt[30])*x^82)/2 + ((-345375835695535019706071394367631540696328667639289655869210169952329349671947290 - 154456769280202932703229258188604449772454874680648562940432504310189770632348936*Sqrt[5] - 140999094490230209355852751878757443190243964072607836140825984671037218485854477*Sqrt[6] - 63056712009214161025573736843441065622125114512802753000419956596541335224079317*Sqrt[30])*x^83)/2 + ((-1077044152011212568874334468258872416091586348520114685801091923515863886977749621 - 481668787733137627990553213500790669499576213481093235212715115977478422654226107*Sqrt[5] - 439701433812678541180966460135975539529786280951864437381818653321243321583898576*Sqrt[6] - 196640459161854749729150368224805063638925350577079746427211418057657819650794380*Sqrt[30])*x^84)/2 + ((-1150475029469891384611254491408602897662966731838777139097435590850482810665169097 - 514508074462150195300501781431521933267209820573603765249544811765419089180734881*Sqrt[5] - 469679464002445581677189736545168952548287173457918016028780058181891555889136072*Sqrt[6] - 210047041829026754319381522214304219544188087985739863069394847690437436416453826*Sqrt[30])*x^85)/2 + ((21160669113825541783660578915547706449441286125983134187591397086179195369042745 + 9463338917578829267866545690330603967675346219717389138492657206839655262590531*Sqrt[5] + 8638806990790744594969478037233938079196795803102974872913064865183313114978620*Sqrt[6] + 3863391935181700924012367658519826130400352463831333433454692008662555183663406*Sqrt[30])*x^86)/2 + (899589080884500113259753988935357327865879374351977169917676619894372486415164281 + 402308467334859778508256172980320633459621742045331010614159291673861307104000428*Sqrt[5] + 367255704391054963292295188869677850809313131937842615268578198903875484470714876*Sqrt[6] + 164241744028593381133390870358625514947429101694363466047194512046098070578554506*Sqrt[30])*x^87 + (1332078862914662142220638743324306778928369004456962658346715312536887357301184082 + 595723777773561638096597244699683320351835507743263185658086182530474012510723351*Sqrt[5] + 543818918547957354878584246812822955928050194704110603239302935904621573016988706*Sqrt[6] + 243203213864730774441655141473453963766350045918231958246923283976566848198977795*Sqrt[30])*x^88 + (899589080884500113259753988935357327865879374351977169917676619894372486415164281 + 402308467334859778508256172980320633459621742045331010614159291673861307104000428*Sqrt[5] + 367255704391054963292295188869677850809313131937842615268578198903875484470714876*Sqrt[6] + 164241744028593381133390870358625514947429101694363466047194512046098070578554506*Sqrt[30])*x^89 + ((21160669113825541783660578915547706449441286125983134187591397086179195369042745 + 9463338917578829267866545690330603967675346219717389138492657206839655262590531*Sqrt[5] + 8638806990790744594969478037233938079196795803102974872913064865183313114978620*Sqrt[6] + 3863391935181700924012367658519826130400352463831333433454692008662555183663406*Sqrt[30])*x^90)/2 + ((-1150475029469891384611254491408602897662966731838777139097435590850482810665169097 - 514508074462150195300501781431521933267209820573603765249544811765419089180734881*Sqrt[5] - 469679464002445581677189736545168952548287173457918016028780058181891555889136072*Sqrt[6] - 210047041829026754319381522214304219544188087985739863069394847690437436416453826*Sqrt[30])*x^91)/2 + ((-1077044152011212568874334468258872416091586348520114685801091923515863886977749621 - 481668787733137627990553213500790669499576213481093235212715115977478422654226107*Sqrt[5] - 439701433812678541180966460135975539529786280951864437381818653321243321583898576*Sqrt[6] - 196640459161854749729150368224805063638925350577079746427211418057657819650794380*Sqrt[30])*x^92)/2 + ((-345375835695535019706071394367631540696328667639289655869210169952329349671947290 - 154456769280202932703229258188604449772454874680648562940432504310189770632348936*Sqrt[5] - 140999094490230209355852751878757443190243964072607836140825984671037218485854477*Sqrt[6] - 63056712009214161025573736843441065622125114512802753000419956596541335224079317*Sqrt[30])*x^93)/2 + ((191490149341352863207275973173807593550619845061740371846538396901005600468771664 + 85636998189770316575942678375211331482432738416802378792621734477190994306919190*Sqrt[5] + 78175526109277130968871060225066358553337066902117264896796165177578116225755903*Sqrt[6] + 34961158111430663527742121684090932986818910027490925791647684368235227348226637*Sqrt[30])*x^94)/2 + ((259571857361497604173864376771396405426828526968299298745087770701212862105873935 + 116084063621237569048493578367340991724237849151048254490764859279015179380483249*Sqrt[5] + 105969767020361093462561926811446551885832019442875782375762273078442215297894309*Sqrt[6] + 47391120523468549151199181618482879901927615607604882305499108404427277323416301*Sqrt[30])*x^95)/2 + (50172731806391882580638298498174794872727546714204023386567582952489540054427038 + 22437927787191613389768982011848988103932414329031279412141558560208140539675887*Sqrt[5] + 20482931987861371848472396627563861815754600805794651910958423451695282658079402*Sqrt[6] + 9160245660672584933088281926550937426046255841062628438434470286208571714776574*Sqrt[30])*x^96 + ((-18148832124340343293404479647408091604346816784790054809141923114943270253583555 - 8116404468451384637034718132887851247040657316774214728654570878424173478261541*Sqrt[5] - 7409229688677584540265902345250055363416143972378479728565520722355867462008760*Sqrt[6] - 3313508248958536584985771537431868312935301907058616117666391423877539645867164*Sqrt[30])*x^97)/2 + (-18017207546001906959662002820906349905658496031853789541569218716430751917726067 - 8057540167516486644598200253128469943729548939980229893958734216939355427305286*Sqrt[5] - 7355494179587891091805668803614009699484715712055005654451468876727394849109270*Sqrt[6] - 3289476998732514106061179829727201810781708660149838656354648740472188279725891*Sqrt[30])*x^98 + ((-13445552522609336090459165167446492404700738252478818656178858945096562961484742 - 6013033887119650705286926763477130475307133142964561514563501179180386475845170*Sqrt[5] - 5489123831697342346813164079403105361376595850616546012798438288735498756960779*Sqrt[6] - 2454810804917874462222263798606854790049609589886166272235966667302817394500811*Sqrt[30])*x^99)/2 + ((1556472962630555592872196510093886736147180159079226269494563184182258768278851 + 696075869916482438480396118684178428735758782311519639593004306780764232194823*Sqrt[5] + 635427426147148465878277439445152330914520759376158729882770306466381451271012*Sqrt[6] + 284171783926550250963847860755121325231733277837407677851114465373994166475494*Sqrt[30])*x^100)/2 + ((3261770226909461840945646511935084825468962944926477258632270615153498466679613 + 1458707990870894090461117808890035761915477951990224605079283473485115883417707*Sqrt[5] + 1331612119021714357534045469390779858427138519559351369465809172051053383721321*Sqrt[6] + 595515043559018811844729359594830680230296699483531380581860803634861368075821*Sqrt[30])*x^101)/2 + ((1018943626136784026278457032346953497241347141379275260793623431481960700251881 + 455685442656396101698270015293255529769944080579789068152987767224374615823919*Sqrt[5] + 415981993449391648754431643820499147432131992881764724217773819465796915333751*Sqrt[6] + 186032802953742390025754173389757001398260660556654939180085969246853398983115*Sqrt[30])*x^102)/2 + ((-143889073105395480478433382395781747692896716279871993960657807359105901267549 - 64349149736620211196459307898505645161974170551231768091220134501053619706755*Sqrt[5] - 58742468111707514151856240490889780225299334359647311403424373286174757680607*Sqrt[6] - 26270430372778342297823182748471749835966692452012412114985860418952684436361*Sqrt[30])*x^103)/2 + (-99245881764809897475076633766587463933958491466124254737835947138820606856357 - 44384107622604345270753418834213204123508301685504562630986710298551053565686*Sqrt[5] - 40516961566062316896624706563020977413383581863714954156079138302478665622108*Sqrt[6] - 18119736060692335343898594247646690796984746620905821416305104671782567493197*Sqrt[30])*x^104 + ((-45551005347487669974794191311775296493686919262477638384209243352631259201091 - 20371028880087771873347039162774400053869019349253302428015463640124894963217*Sqrt[5] - 18596120062022123802293246495776603895633336215470042468744135934912946970669*Sqrt[6] - 8316437715285814820004797863541985428977963179100765517658995752768345077015*Sqrt[30])*x^105)/2 + (5112544258851804522780834441311621735208093847239352088436628075942728522799 + 2286399300153783165012799157150958981855075511082872294754713322561261084082*Sqrt[5] + 2087187453597086761056309378972836220056308523213291983901859379967118276003*Sqrt[6] + 933418605605554790134197854708293003912341074845649690203408649077883350916*Sqrt[30])*x^106 + (4024529229420947419694676060645882264844558815682975414611750587734824124095 + 1799824186884017003988437093742001010396847599679682312065902526629981841377*Sqrt[5] + 1643007177832949742083459471514635524158636404888546262140435986886637261302*Sqrt[6] + 734775147430912246466091209284052927219691374337124280375515403106119092692*Sqrt[30])*x^107 + ((1149449218147778922880777253891242710077264261166225215779044462498259368345 + 514049317692483715781020082252480915531541171453448990777209482234005597517*Sqrt[5] + 469260678283854694053934507652347763298598130122666967815049138924929316653*Sqrt[6] + 209859755162071689886277073753767009924753654132160968071331939134349570687*Sqrt[30])*x^108)/2 + ((-462285442497655996900271703176677473796648456023039530498858521698344586427 - 206740334886665794638198651961986652693120834033690901938008851692564849257*Sqrt[5] - 188727241605998509521933994105553691300741910658867191075331658958784803519*Sqrt[6] - 84401388287407849807625753691350559637258103576461495050553626638706859419*Sqrt[30])*x^109)/2 + ((-212944347764771193575948264108587519408194130856524608642553445230762202237 - 95231607405276757121730162430462453041803125429929727371206340464687226011*Sqrt[5] - 86934165938910169490942744777713838739806328408718509090065215429615438977*Sqrt[6] - 38878140921329993736106397152375068122953604544374695545352169002097459305*Sqrt[30])*x^110)/2 + ((-12460216979816612022368159613370644029435859314865814991386065202131999715 - 5572378436253413907477089491709023093734654170279719140718759751653927643*Sqrt[5] - 5086862280818930204560461376059392261586257532112282971826148332861662041*Sqrt[6] - 2274913970418150504164309857968652242060315569580155478712517001871423577*Sqrt[30])*x^111)/2 + ((12963400416060521769767755104740775375407310195530367755175910327603980929 + 5797408909972076636332504751659168787586310547694824117820091762892490307*Sqrt[5] + 5292286058455238568372333646841651391459181615032508313130818574124058955*Sqrt[6] + 2366782276616067818619706316596960906060240577496911068556539581622153331*Sqrt[30])*x^112)/2 + ((3567049003787133644917574788751273981997910755477599772301750985257460559 + 1595232810308187121339769025286879450467645141277051881858062570690945965*Sqrt[5] + 1456241657796922944961856612211072003804895125494622482415409339277968767*Sqrt[6] + 651251067700181268482895436282846724705781041359455378739510733635004319*Sqrt[30])*x^113)/2 + ((-103773699247904478248159808015279980397923992871035413868261669772734037 - 46409009158986642761593694232751163181283728779904464715621086824734033*Sqrt[5] - 42365435313068070480766392964025092493454543691311861102824252117743291*Sqrt[6] - 18946398651278058015316448022808286246714537313782921370949310337760631*Sqrt[30])*x^114)/2 + (-113657600727471823867181827255551315109453264928305801161149229935499067 - 50829224277231309456272543058789947835373597293655613821860985609959905*Sqrt[5] - 46400521195214685623349119251463376523497304089265974722781010688188315*Sqrt[6] - 20750943916783965312775820502146940220541244536426303891652102591031464*Sqrt[30])*x^115 + ((-35652130576347995435720488011510982545820750072528679655735117594763965 - 15944117502282574743810455356566469684456007027889538946952271755951221*Sqrt[5] - 14554921359188488410588032256940280100281501773108462565563950410348595*Sqrt[6] - 6509158713261818673863755928805627050905657329870139601123395848011851*Sqrt[30])*x^116)/2 + ((5159824159904935315804219733909168476583787062389423954550650529370583 + 2307543514698636034865665421652016519647838117987783462924426130716667*Sqrt[5] + 2106489392375328003970182345172969343119336358971827580473546690742438*Sqrt[6] + 942050695046692121690813364229974715258337076337629440005857181082370*Sqrt[30])*x^117)/2 + ((2500679505789154822664436481856339797656684171225309769022017259551231 + 1118337872977025812774153309087713797533627679374910828807660264110669*Sqrt[5] + 1020898133236440295418668328359235407198633767729859348874576525646071*Sqrt[6] + 456559524803863576426550004247307841117736741316279327541007440290531*Sqrt[30])*x^118)/2 + ((174541569385636898577939012657279207859628369440384721327722172088241 + 78057362809156062126774545674390449988056736319551694472707475415867*Sqrt[5] + 71256297316565993261882995271938488619763746076233790603732799594051*Sqrt[6] + 31866784924955482468626877646186213222913889675531332798928184734621*Sqrt[30])*x^119)/2 + ((-72922068955036085467891536290965921931991475801480402127598467391825 - 32611740648677548459777583738186788280397776471616834119213467573927*Sqrt[5] - 29770309987981419645733176005230890755737296920858746819135455817190*Sqrt[6] - 13313687368873480306333608912754886887998766348136481432132181061440*Sqrt[30])*x^120)/2 + ((-16994172360528632256773718404588929127898533961916062464500002736983 - 7600024923898017125153602726083580874334205089560971653689269345465*Sqrt[5] - 6937841814034045666667640268613848637256265863780235250127055506675*Sqrt[6] - 3102697182664116111392962883263456673678417050797128535088073300379*Sqrt[30])*x^121)/2 + ((138276144194523258619418530138759769959994629698112722840087598446 + 61838971617103381905230151860287876125182103780594399165602488346*Sqrt[5] + 56450999479348737037446952725212554643601177059168226071354801955*Sqrt[6] + 25245654446725802317854352401584053877522543948967260690648655811*Sqrt[30])*x^122)/2 + ((558451993539206245642897257586987394443713500171506189956024455809 + 249747323944787706437284642595781349766846208408698858957033240257*Sqrt[5] + 227987071668517223959103528714386412821354701799025614720724945579*Sqrt[6] + 101958918048384182580798471074288004648630165620563393424064135537*Sqrt[30])*x^123)/2 + ((67062471544251275505050263811691748734839432429314888044333221411 + 29991249022418229578045990228902043924193359721778971912723876967*Sqrt[5] + 27378139362222042890459237132922655866703735906174081519674041941*Sqrt[6] + 12243876142278245126321881435434734597923683946629786509609022201*Sqrt[30])*x^124)/2 + ((-7131702064190451059220364954258498572668235930210911067294702876 - 3189394122161083450296545799736785080339415830084705361199872430*Sqrt[5] - 2911505175803354710435708165707469803918700507809429087858744269*Sqrt[6] - 1302064697987755401079891905265293370106463905024199021884759065*Sqrt[30])*x^125)/2 + ((-2547100876874852278204960329580260690892045800564302621167695223 - 1139098141248298357965907499410757243525009326433024901773226997*Sqrt[5] - 1039849578623164882307415756592813932547588101824403779953148873*Sqrt[6] - 465034868835181769789801696369497151267683383743809836282187725*Sqrt[30])*x^126)/2 + ((-117375643209773016931633053655879253640297994689761054011689242 - 52491983423962814755143360562836513048274712496466331440134598*Sqrt[5] - 47918405682486165374225711332460309481893787464878715945317851*Sqrt[6] - 21429762495890253906063783697809020239323141093388130553374771*Sqrt[30])*x^127)/2 + ((43545074309652044428056175850939962303895308707976966337116711 + 19473949248332339607564060271605057653046825544715849110102817*Sqrt[5] + 17777202145037327151809482872164986010556962724652927865106228*Sqrt[6] + 7950206489211707834538131997423139058426767089744210390935192*Sqrt[30])*x^128)/2 + ((6930840963868433269633369988307609859571101269235359079585094 + 3099566307289996116716147737847671847334538449494734734947894*Sqrt[5] + 2829503974976200464039496544082128378706201151211123455165337*Sqrt[6] + 1265392646130529624911078210209778229595250929648247319193485*Sqrt[30])*x^129)/2 + ((-141206692839426892934544568376265449844727017248039636867174 - 63149552813378266107693998036466364338697294481343283812096*Sqrt[5] - 57647390953751836470020907499145003832470040642135658893035*Sqrt[6] - 25780696979619108142826464343257660851689618383014097116189*Sqrt[30])*x^130)/2 + ((-136904586047364258192113577646399470183067961166242987298458 - 61225592166675144952955223130958534855096113357407727090478*Sqrt[5] - 55891063210499291701531760306076910029141891678401945251241*Sqrt[6] - 24995243334682810751791647046480051440519620451478293716611*Sqrt[30])*x^131)/2 + ((-10287691222065388893733788299234860013689262048933670157463 - 4600795380813218753651823511737747504555786157656446606793*Sqrt[5] - 4199932354228284727477871373739775218019956440151608943975*Sqrt[6] - 1878266848991034205723809389034468666238642150803897201503*Sqrt[30])*x^132)/2 + ((1199831820502819479868563427423015219760658956421117670542 + 536581102442326049316122634768857504644927826456628590166*Sqrt[5] + 489829289564420598057301329484887350422837438861891056123*Sqrt[6] + 219058317767294562929476497661122061562140816290485687827*Sqrt[30])*x^133)/2 + ((250386316669716733734936398412217220330992041147575374080 + 111976164941855072371792429439046478893943619693658481674*Sqrt[5] + 102219785735955301010652876362224987364669134730700025217*Sqrt[6] + 45714077910211885440611470769165822388508425194818288265*Sqrt[30])*x^134)/2 + (2270062782626473084750395308392526174862774590381074006 + 1015202939029024761369652503082475638395863894045926959*Sqrt[5] + 926749250252897770988477317697455444234196675011156914*Sqrt[6] + 414454864332488602357964553639012894280199226416410842*Sqrt[30])*x^135 + ((-2762183825197923745564113184626777171096396880326645377 - 1235286159898590709990931642922666775966096380396474519*Sqrt[5] - 1127656824583986121293057529339231891393180140556767196*Sqrt[6] - 504303463012269830880111539264933185014471369902358066*Sqrt[30])*x^136)/2 + (-131910564962331742811812118754934412110338809209538133 - 58992198041235175839136077234274066838979301749665521*Sqrt[5] - 53852262639994302262884787195131847890444009874810461*Sqrt[6] - 24083464001039899427028787880255662574410807154696153*Sqrt[30])*x^137 + ((10430714896551726378020470553300715517754644843146744 + 4664757512521871023953257398108257019966775859347744*Sqrt[5] + 4258321524833193564139603384240579789546487651211187*Sqrt[6] + 1904379279915515253134158322785192046551667960583939*Sqrt[30])*x^138)/2 + ((3398609105431165864306831097387814198578649616279087 + 1519904197738769592612392003551060847320432041962571*Sqrt[5] + 1387476357247194326163559289487747783433933256449652*Sqrt[6] + 620498290395700969213127824897415074473323592580042*Sqrt[30])*x^139)/2 + ((135465731155266440161847464757698003009274482180945 + 60582116696976978486370675775449798308972695281345*Sqrt[5] + 55303653160574428772495653277703728936401505248759*Sqrt[6] + 24732545574223265178682426679978423403955319315353*Sqrt[30])*x^140)/2 + ((-20678511144380496434142450468584083054138328798011 - 9247711318464406356852274310342576486579853105597*Sqrt[5] - 8441966824031327247304793462121668622364255348075*Sqrt[6] - 3775362336466388264907072331945448721123343973423*Sqrt[30])*x^141)/2 + ((-2423791605522574936249853561860710879135662502725 - 1083952558648341341548380304585350841093483386653*Sqrt[5] - 989508779395230141043016490558390244861735690527*Sqrt[6] - 442521779012125816832783273868175371959423366687*Sqrt[30])*x^142)/2 + ((6166829158644176097236503649764427305861263781 + 2757889840870264830141438180475538827389801723*Sqrt[5] + 2517597461598295083811886224936114746398063297*Sqrt[6] + 1125903812823339967854017261037520559585608135*Sqrt[30])*x^143)/2 + ((17382512013087343524935842562496901304845857829 + 7773695696193132278808376795893373770013913953*Sqrt[5] + 7096380813309675366052031026825919580074242182*Sqrt[6] + 3173597978557491098528558048806883493343987032*Sqrt[30])*x^144)/2 + (482718392817620793212344795755147430697356361 + 215878228066002427643278571190326642118460591*Sqrt[5] + 197068958643323966481773006145890308585966373*Sqrt[6] + 88131917556283556636168689543843186480141038*Sqrt[30])*x^145 + ((-51226699743651921155856767634354928087738907 - 22909276577943005691880106841027170633468683*Sqrt[5] - 20913212596440238481353971865417770885223241*Sqrt[6] - 9352672998714089196058685195062959170956829*Sqrt[30])*x^146)/2 + ((-8199172332080456813763793216232109095777836 - 3666781338759782283190852567204253310879278*Sqrt[5] - 3347298087796208064517359359660013957283413*Sqrt[6] - 1496957213050901652107927062008159225152111*Sqrt[30])*x^147)/2 + ((-162975664550392077407505876916067338910455 - 72884932922203396814165637654643540206265*Sqrt[5] - 66534536439569541451703150347759667156318*Sqrt[6] - 29755149266214929013056487432783197902150*Sqrt[30])*x^148)/2 + ((31294690280060959496092279978576978093307 + 13995410960341836531539522297135297696725*Sqrt[5] + 12776003807557106100333001529700093424455*Sqrt[6] + 5713602598842350637230366409871764603609*Sqrt[30])*x^149)/2 + ((2265731912207178716048376822871815784087 + 1013266114871257157727767000852041711589*Sqrt[5] + 924981179784347335637268869719660752344*Sqrt[6] + 413664159191728808111707543870512262718*Sqrt[30])*x^150)/2 + ((-21367027439304861779603377584378238183 - 9555625166843998696706075670125928937*Sqrt[5] - 8723052424907541022417850832479210129*Sqrt[6] - 3901067638446373134699332917198178227*Sqrt[30])*x^151)/2 + ((-9621173478128182643422272309373667259 - 4302719583410563128663714986264266315*Sqrt[5] - 3927827624088660911480527096213220504*Sqrt[6] - 1756577914547080861353185438787071050*Sqrt[30])*x^152)/2 + ((-354341063131209032298917043201062355 - 158466140936432529772850804792819781*Sqrt[5] - 144659133319461540327577518562892388*Sqrt[6] - 64693531109108445124154021908796302*Sqrt[30])*x^153)/2 + ((15823516027573161852360346961414386 + 7076491488811784147277469642892352*Sqrt[5] + 6459923360692551678655425043657387*Sqrt[6] + 2888965555782119602407623133825579*Sqrt[30])*x^154)/2 + ((1716905119025950627406144842282711 + 767823313314680551490620786628383*Sqrt[5] + 700923581468012160515738919204702*Sqrt[6] + 313462554262201771050454504807574*Sqrt[30])*x^155)/2 + ((26379715628416212185176776984720 + 11797367410096312248504684756124*Sqrt[5] + 10769473749476750007672794666095*Sqrt[6] + 4816255103418376005475561653729*Sqrt[30])*x^156)/2 + (-1630553076587537558003683230837 - 729205516321116792095018542953*Sqrt[5] - 665670517243795398422070769262*Sqrt[6] - 297696900418814355362781442519*Sqrt[30])*x^157 + (-92148215705237319542590673490 - 41209933186158030465049011345*Sqrt[5] - 37619349998899158726455656573*Sqrt[6] - 16823885458536766313834359369*Sqrt[30])*x^158 + (13276258571449691385935394 + 5937333897613893438881717*Sqrt[5] + 5420019511938663004038575*Sqrt[6] + 2423902099618102702185264*Sqrt[30])*x^159 + (175518834031258688867023463 + 78494386519702989991618984*Sqrt[5] + 71655243557284594541837812*Sqrt[6] + 32045208221975264740260959*Sqrt[30])*x^160 + ((12057024114910563716440717 + 5392068910962228287859341*Sqrt[5] + 4922262956927212505812002*Sqrt[6] + 2201301361373425265688766*Sqrt[30])*x^161)/2 + ((-145095844753370625528437 - 64888697134660003650327*Sqrt[5] - 59235005246290202441809*Sqrt[6] - 26490755723896232451051*Sqrt[30])*x^162)/2 + ((-21639114476405009061346 - 9677354778256781699552*Sqrt[5] - 8834175848386073625311*Sqrt[6] - 3950743707721205031091*Sqrt[30])*x^163)/2 + ((-493603715971567349670 - 220743400433270754638*Sqrt[5] - 201510233062830086879*Sqrt[6] - 90119296568666825653*Sqrt[30])*x^164)/2 + (4731366679186775024 + 2116003707827143354*Sqrt[5] + 1931638270902494956*Sqrt[6] + 863825419339635267*Sqrt[30])*x^165 + (386142477995356823 + 172672264471809401*Sqrt[5] + 157627490511180690*Sqrt[6] + 70499648536332659*Sqrt[30])*x^166 + ((13553420330798820 + 6062837120329418*Sqrt[5] + 5534587755472449*Sqrt[6] + 2474504682176329*Sqrt[30])*x^167)/2 + ((-225818585957590 - 100932411878918*Sqrt[5] - 92138264615897*Sqrt[6] - 41228644477585*Sqrt[30])*x^168)/2 + ((-15122010338763 - 6774343856775*Sqrt[5] - 6184101570570*Sqrt[6] - 2760888726026*Sqrt[30])*x^169)/2 + ((-261632661594 - 116424169430*Sqrt[5] - 106280240069*Sqrt[6] - 47767370025*Sqrt[30])*x^170)/2 + (412218857 + 184671531*Sqrt[5] + 168581303*Sqrt[6] + 75260508*Sqrt[30])*x^171 + ((127058341 + 55108805*Sqrt[5] + 50307279*Sqrt[6] + 23197547*Sqrt[30])*x^172)/2 + ((2567145 + 1254673*Sqrt[5] + 1145305*Sqrt[6] + 468717*Sqrt[30])*x^173)/2 + (17033 + 5911*Sqrt[5] + 5405*Sqrt[6] + 3105*Sqrt[30])*x^174 + ((115 + 115*Sqrt[5] + 101*Sqrt[6] + 23*Sqrt[30])*x^175)/2 + x^176;
v23b:={0.031242757048826488748 + 0. 10    I, -0.10115852190368078244 + 0.37014210451325488562 I, 0.021293190095347398975 - 0.096880570101566221208 I, -0.15258961270702458916 - 0.10954061084779076983 I, -0.097554951972844414819 - 0.062687754936918280736 I, 0.04882222389843414038 - 0.23646292700620135304 I, -0.09323776428317469422 + 0.17852591794459330854 I, -0.03389338703819778984 + 0.24840987441441008266 I, -0.18451378989065698685 + 0.10526388769373365359 I, 0.025339724736800843629 - 0.012231206219351582822 I, 0.12064487890217713220 + 0.15550538380823420055 I, -0.21304389598641943098 + 0.03369301346949382067 I, 0.027258446159578393131 - 0.013826971765944841009 I, -0.10875155760022618411 + 0.28955313512765186123 I, 0.066412766012327266351 + 0.021123547887760104624 I, 0.047499839870089533357 + 0.102348236135430460156 I, 0.082162419790666397847 + 0.038555098140634034741 I, 0.040764537064347452457 + 0.120788404459272701224 I, 0.049049828098483090458 + 0.120868275855795857193 I, 0.07626096626331447671 - 0.29353781807391519814 I, 0.23849507068535979903 - 0.23188684283043935333 I, -0.03378132173283498655 - 0.34390617248969160308 I, -0.05201765978227028261 - 0.14098173156294631658 I};
v23f:={0.36820473628372970400, 0.098960930548074741586 + 0.036034347044820513709 I, 0.008583514205052636874 - 0.037613321628949105434 I, 0.28064243956091335369 - 0.06477580388907964243 I, -0.014182549682615194984 + 0.073582607012554047252 I, 0.069669564470040172689 + 0.070447629101081394036 I, 0.023038435212607204457 - 0.054311853691540692899 I, -0.11500677530102845032 + 0.15927840639292889672 I, -0.071918076387362360758 - 0.020780480196347999736 I, -0.15631643404628308225 + 0.13485281856288813079 I, 0.27817901223648803425 + 0.03979940017790149740 I, 0.041470379760864917479 - 0.013244529117834020401 I, -0.12612774869367540796 - 0.10779924433762367016 I, 0.17787907420332709600 - 0.19608573844883315749 I, -0.27171023750906054031 + 0.16320566639177313265 I, 0.08114955502437423237 - 0.37247912596372287019 I, 0.014559734290141772666 + 0.000999611798015941958 I, -0.19444278012860322680 - 0.06540823428192264498 I, 0.020585947387675058837 + 0.078669623548321896664 I, 0.23224633047343364825 - 0.05360283156338102503 I, -0.12980893625084978134 - 0.16083015347186903494 I, 0.09834686606485801251 - 0.22245913841869527424 I, 0.00790216592294820673 + 0.17669836644120193557 I};

==> anc/dim5.txt <==
f5[x_]:=1 - (8 + 5*Sqrt[3])*x - (-53 - 30*Sqrt[3])*x^2 - (156 + 90*Sqrt[3])*x^3 - (-225 - 130*Sqrt[3])*x^4 - (156 + 90*Sqrt[3])*x^5 - (-53 - 30*Sqrt[3])*x^6 - (8 + 5*Sqrt[3])*x^7 + x^8;
g5[x_]:=1 - (3 + 5*Sqrt[3])*x + 18*x^2 - (-144 - 60*Sqrt[3])*x^3 - (540 + 360*Sqrt[3])*x^4 - (-864 - 360*Sqrt[3])*x^5 + 648*x^6 - (648 + 1080*Sqrt[3])*x^7 + 1296*x^8;
h5[x_]:=(1 + Sqrt[3])/2 + Sqrt[3]*x + (-21 - 9*Sqrt[3])*x^2 + (-42 - 18*Sqrt[3])*x^3 + (198 + 126*Sqrt[3])*x^4 + (-108 - 36*Sqrt[3])*x^5 + (-324 - 108*Sqrt[3])*x^6 + 216*Sqrt[3]*x^7;
v5:={0.24167903563278788347, -0.42393763943145804455 - 0.23674553208033493698 I, 0.67406464953559540185 + 0.19581007881800632630 I, 0.04040992380093525849 - 0.19581007881800632630 I, 0.34218699574986301405 + 0.23674553208033493698 I};
